A Prototype Scintillating Fibre Beam Profile Monitor for Ion Therapy Beams

A prototype plastic scintillating fibre based beam profile monitor was tested at the Heidelberg Ion Therapy Centre / \textit{Heidelberg Ionenstrahl Therapiezentrum} (HIT) in 2016 to determine its beam property reconstruction performance and the feasibility of further developing an expanded system. At HIT protons, helium, carbon, and oxygen ions are available for therapy and experiments. The beam can be scanned in two dimensions using fast deflection magnets. A tracking system is used to monitor beam position and to adjust scanner currents online. A new detector system with a finer granularity and without the drift time delay of the current MWPC system with a similar amount of material along the beamline would prove valuable in patient treatment. The sensitive detector components in the tested prototype detector are double-clad Kuraray SCSF-78MJ scintillating fibres with a diameter of 0.250~mm wound as a thin multi-layer ribbon. The scintillation light is detected at the end of the ribbon with Hamamatsu S11865-64 photodiode arrays with a pitch of 0.8~mm. The results shown in this paper include the linearity with respect to beam intensity, the RMS of the beam intensity as measured by two planes, along with the RMS of the mean position, and the measured beam width RMS. The Signal-to-Noise ratio of the current system is also measured as an indicator of potential performance. Additionally, the non-linear light yield of the scintillating fibres as measured by the photodiode arrays is compared to two models which describe the light yield as a function of the ion stopping power and Lorentz $\beta$.

==> figs/bvt_beta_combinedfit.C <==
void bvt_beta_combinedfit()
{
//=========Macro generated from canvas: Simfit/Simultaneous fit
//=========  (Mon Nov 27 15:34:46 2017) by ROOT version6.06/02
   TCanvas *Simfit = new TCanvas("Simfit", "Simultaneous fit",10,71,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   Simfit->Range(0.2050384,0.3177215,0.7948584,1.456962);
   Simfit->SetFillColor(0);
   Simfit->SetBorderMode(0);
   Simfit->SetBorderSize(2);
   Simfit->SetTickx(1);
   Simfit->SetTicky(1);
   Simfit->SetLeftMargin(0.14);
   Simfit->SetRightMargin(0.08);
   Simfit->SetTopMargin(0.05);
   Simfit->SetBottomMargin(0.16);
   Simfit->SetFrameLineWidth(2);
   Simfit->SetFrameBorderMode(0);
   Simfit->SetFrameLineWidth(2);
   Simfit->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(" ");
   
   Double_t Graph_fx1001[26] = {
   0.308525,
   0.340994,
   0.366173,
   0.386744,
   0.404198,
   0.419413,
   0.432945,
   0.44518,
   0.456345,
   0.466617,
   0.476154,
   0.485023,
   0.493348,
   0.501186,
   0.508639,
   0.515744,
   0.522563,
   0.529111,
   0.53538,
   0.541398,
   0.549576,
   0.557429,
   0.564849,
   0.571868,
   0.578541,
   0.5849};
   Double_t Graph_fy1001[26] = {
   1.17009,
   1.22548,
   1.25412,
   1.26762,
   1.27924,
   1.28926,
   1.29822,
   1.30487,
   1.31167,
   1.31966,
   1.32693,
   1.33277,
   1.33748,
   1.342,
   1.34494,
   1.34552,
   1.34422,
   1.34555,
   1.34837,
   1.35181,
   1.35453,
   1.35491,
   1.35663,
   1.35679,
   1.35989,
   1.36464};
   Double_t Graph_fex1001[26] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1001[26] = {
   0.00768545,
   0.00819192,
   0.00890086,
   0.00890319,
   0.00893001,
   0.00898034,
   0.00878207,
   0.00887555,
   0.00851766,
   0.00882661,
   0.00893656,
   0.00886456,
   0.00898026,
   0.00904985,
   0.00880901,
   0.00871377,
   0.00862534,
   0.00868173,
   0.0087194,
   0.00875697,
   0.00870121,
   0.00870414,
   0.00876418,
   0.00881008,
   0.00884663,
   0.00892479};
   TGraphErrors *gre = new TGraphErrors(26,Graph_fx1001,Graph_fy1001,Graph_fex1001,Graph_fey1001);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","Graph",100,0.2808875,0.6125375);
   Graph_Graph1001->SetMinimum(1.141289);
   Graph_Graph1001->SetMaximum(1.394681);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetLineWidth(2);
   Graph_Graph1001->SetMarkerStyle(21);
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(22);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1001->GetXaxis()->SetTitleFont(22);
   Graph_Graph1001->GetYaxis()->SetLabelFont(22);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1001->GetYaxis()->SetTitleFont(22);
   Graph_Graph1001->GetZaxis()->SetLabelFont(22);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1001->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1001);
   
   
   TF1 *fB1002 = new TF1("fB","[0]*(   (1- 0.5*(TMath::Log(2*0.511E6*x*x/(1-x*x)/[1]) -x*x )/(TMath::Log(2*0.511E6*x*x/(1-x*x)/68.7) -x*x )) /  (1+[2]* (1- 0.5*(TMath::Log(2*0.511E6*x*x/(1-x*x)/[1]) -x*x )/(TMath::Log(2*0.511E6*x*x/(1-x*x)/68.7) -x*x ))*1.0*1.65901*TMath::Power(x,-1.7218)) + 0.5*(TMath::Log(2*0.511E6*x*x/(1-x*x)/[1]) -x*x )/(TMath::Log(2*0.511E6*x*x/(1-x*x)/68.7) -x*x )  )  ",0.3,0.59);
   fB1002->SetFillColor(1);
   fB1002->SetFillStyle(0);
   fB1002->SetMarkerStyle(21);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   fB1002->SetLineColor(ci);
   fB1002->SetLineWidth(2);
   fB1002->SetChisquare(142.2405);
   fB1002->SetNDF(93);
   fB1002->GetXaxis()->SetNdivisions(505);
   fB1002->GetXaxis()->SetLabelFont(22);
   fB1002->GetXaxis()->SetLabelOffset(0.015);
   fB1002->GetXaxis()->SetLabelSize(0.05);
   fB1002->GetXaxis()->SetTitleSize(0.06);
   fB1002->GetXaxis()->SetTitleFont(22);
   fB1002->GetYaxis()->SetLabelFont(22);
   fB1002->GetYaxis()->SetLabelSize(0.05);
   fB1002->GetYaxis()->SetTitleSize(0.06);
   fB1002->GetYaxis()->SetTitleFont(22);
   fB1002->SetParameter(0,1.425222);
   fB1002->SetParError(0,0.003790996);
   fB1002->SetParLimits(0,0,0);
   fB1002->SetParameter(1,1.33225e+09);
   fB1002->SetParError(1,4.565769e+08);
   fB1002->SetParLimits(1,0,0);
   fB1002->SetParameter(2,0.005428256);
   fB1002->SetParError(2,0.0001593852);
   fB1002->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fB1002);
   multigraph->Add(gre,"p");
   
   Double_t Graph_fx1003[26] = {
   0.347272,
   0.371222,
   0.391037,
   0.408018,
   0.422922,
   0.436235,
   0.447968,
   0.459299,
   0.470415,
   0.478846,
   0.487649,
   0.495887,
   0.503656,
   0.510991,
   0.517959,
   0.524572,
   0.530889,
   0.536926,
   0.542699,
   0.550671,
   0.558452,
   0.565815,
   0.565815,
   0.572799,
   0.579449,
   0.585785};
   Double_t Graph_fy1003[26] = {
   1.15061,
   1.18124,
   1.20539,
   1.21968,
   1.22856,
   1.23451,
   1.24983,
   1.2618,
   1.26521,
   1.26492,
   1.26371,
   1.27061,
   1.27334,
   1.27687,
   1.2796,
   1.28062,
   1.28058,
   1.28007,
   1.27389,
   1.27711,
   1.28057,
   1.28576,
   1.28604,
   1.29318,
   1.29729,
   1.29912};
   Double_t Graph_fex1003[26] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1003[26] = {
   0.0079386,
   0.00810356,
   0.00823989,
   0.00833216,
   0.00820763,
   0.00846215,
   0.00848127,
   0.00844473,
   0.00823922,
   0.00853495,
   0.00843892,
   0.00833523,
   0.00826832,
   0.0081901,
   0.00851587,
   0.00841711,
   0.00835539,
   0.00830596,
   0.00819119,
   0.00807461,
   0.00810535,
   0.00814576,
   0.00802676,
   0.0084179,
   0.00840238,
   0.00832066};
   gre = new TGraphErrors(26,Graph_fx1003,Graph_fy1003,Graph_fex1003,Graph_fey1003);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(21);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","Graph",100,0.3234207,0.6096363);
   Graph_Graph1003->SetMinimum(1.126194);
   Graph_Graph1003->SetMaximum(1.323918);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetLineWidth(2);
   Graph_Graph1003->SetMarkerStyle(21);
   Graph_Graph1003->GetXaxis()->SetNdivisions(505);
   Graph_Graph1003->GetXaxis()->SetLabelFont(22);
   Graph_Graph1003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1003->GetXaxis()->SetTitleFont(22);
   Graph_Graph1003->GetYaxis()->SetLabelFont(22);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1003->GetYaxis()->SetTitleFont(22);
   Graph_Graph1003->GetZaxis()->SetLabelFont(22);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1003->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1003);
   
   
   TF1 *fSB21004 = new TF1("fSB2","[0]*(   (1- 0.5*(TMath::Log(2*0.511E6*x*x/(1-x*x)/[1]) -x*x )/(TMath::Log(2*0.511E6*x*x/(1-x*x)/68.7) -x*x )) /  (1+[2]* (1- 0.5*(TMath::Log(2*0.511E6*x*x/(1-x*x)/[1]) -x*x )/(TMath::Log(2*0.511E6*x*x/(1-x*x)/68.7) -x*x ))*4.0*1.65901*TMath::Power(x,-1.7218)) + 0.5*(TMath::Log(2*0.511E6*x*x/(1-x*x)/[1]) -x*x )/(TMath::Log(2*0.511E6*x*x/(1-x*x)/68.7) -x*x )  )  ",0.34,0.59);
   fSB21004->SetFillColor(1);
   fSB21004->SetFillStyle(0);
   fSB21004->SetMarkerStyle(21);

   ci = TColor::GetColor("#ff0000");
   fSB21004->SetLineColor(ci);
   fSB21004->SetLineWidth(2);
   fSB21004->SetChisquare(142.2405);
   fSB21004->SetNDF(93);
   fSB21004->GetXaxis()->SetNdivisions(505);
   fSB21004->GetXaxis()->SetLabelFont(22);
   fSB21004->GetXaxis()->SetLabelOffset(0.015);
   fSB21004->GetXaxis()->SetLabelSize(0.05);
   fSB21004->GetXaxis()->SetTitleSize(0.06);
   fSB21004->GetXaxis()->SetTitleFont(22);
   fSB21004->GetYaxis()->SetLabelFont(22);
   fSB21004->GetYaxis()->SetLabelSize(0.05);
   fSB21004->GetYaxis()->SetTitleSize(0.06);
   fSB21004->GetYaxis()->SetTitleFont(22);
   fSB21004->SetParameter(0,1.425222);
   fSB21004->SetParError(0,0.003790996);
   fSB21004->SetParLimits(0,0,0);
   fSB21004->SetParameter(1,279865);
   fSB21004->SetParError(1,55607.49);
   fSB21004->SetParLimits(1,0,0);
   fSB21004->SetParameter(2,0.005428256);
   fSB21004->SetParError(2,0.0001593852);
   fSB21004->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fSB21004);
   multigraph->Add(gre,"p");
   
   Double_t Graph_fx1005[26] = {
   0.407871,
   0.44884,
   0.479338,
   0.503822,
   0.524858,
   0.543065,
   0.5589,
   0.573741,
   0.586721,
   0.59808,
   0.608891,
   0.619196,
   0.628229,
   0.636893,
   0.645213,
   0.653209,
   0.6609,
   0.667643,
   0.674162,
   0.681086,
   0.689547,
   0.698204,
   0.705926,
   0.713327,
   0.719927,
   0.726761};
   Double_t Graph_fy1005[26] = {
   0.70017,
   0.75557,
   0.795619,
   0.823137,
   0.846695,
   0.867102,
   0.886679,
   0.902141,
   0.91659,
   0.929151,
   0.94155,
   0.952243,
   0.961937,
   0.970188,
   0.976903,
   0.987228,
   0.994266,
   1.00407,
   1.00707,
   1.01511,
   1.02523,
   1.03263,
   1.04101,
   1.04986,
   1.05878,
   1.06459};
   Double_t Graph_fex1005[26] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1005[26] = {
   0.00468578,
   0.00504169,
   0.00532747,
   0.00543006,
   0.00559711,
   0.00569545,
   0.00575669,
   0.00598905,
   0.00611396,
   0.00620195,
   0.00635492,
   0.00637143,
   0.00639461,
   0.00642148,
   0.00647779,
   0.00661662,
   0.0066125,
   0.00669175,
   0.00661587,
   0.0068305,
   0.00700482,
   0.00688834,
   0.00696643,
   0.00696503,
   0.00713316,
   0.00731353};
   gre = new TGraphErrors(26,Graph_fx1005,Graph_fy1005,Graph_fex1005,Graph_fey1005);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(22);
   
   TH1F *Graph_Graph1005 = new TH1F("Graph_Graph1005","Graph",100,0.375982,0.75865);
   Graph_Graph1005->SetMinimum(0.6578423);
   Graph_Graph1005->SetMaximum(1.109545);
   Graph_Graph1005->SetDirectory(0);
   Graph_Graph1005->SetStats(0);
   Graph_Graph1005->SetLineWidth(2);
   Graph_Graph1005->SetMarkerStyle(21);
   Graph_Graph1005->GetXaxis()->SetNdivisions(505);
   Graph_Graph1005->GetXaxis()->SetLabelFont(22);
   Graph_Graph1005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1005->GetXaxis()->SetTitleFont(22);
   Graph_Graph1005->GetYaxis()->SetLabelFont(22);
   Graph_Graph1005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1005->GetYaxis()->SetTitleFont(22);
   Graph_Graph1005->GetZaxis()->SetLabelFont(22);
   Graph_Graph1005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1005->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1005);
   
   
   TF1 *fSB31006 = new TF1("fSB3","[0]*(   (1- 0.5*(TMath::Log(2*0.511E6*x*x/(1-x*x)/[1]) -x*x )/(TMath::Log(2*0.511E6*x*x/(1-x*x)/68.7) -x*x )) /  (1+[2]* (1- 0.5*(TMath::Log(2*0.511E6*x*x/(1-x*x)/[1]) -x*x )/(TMath::Log(2*0.511E6*x*x/(1-x*x)/68.7) -x*x ))*36.0*1.65901*TMath::Power(x,-1.7218)) + 0.5*(TMath::Log(2*0.511E6*x*x/(1-x*x)/[1]) -x*x )/(TMath::Log(2*0.511E6*x*x/(1-x*x)/68.7) -x*x )  )  ",0.4,0.73);
   fSB31006->SetFillColor(1);
   fSB31006->SetFillStyle(0);
   fSB31006->SetMarkerStyle(21);

   ci = TColor::GetColor("#ff0000");
   fSB31006->SetLineColor(ci);
   fSB31006->SetLineWidth(2);
   fSB31006->SetChisquare(142.2405);
   fSB31006->SetNDF(93);
   fSB31006->GetXaxis()->SetNdivisions(505);
   fSB31006->GetXaxis()->SetLabelFont(22);
   fSB31006->GetXaxis()->SetLabelOffset(0.015);
   fSB31006->GetXaxis()->SetLabelSize(0.05);
   fSB31006->GetXaxis()->SetTitleSize(0.06);
   fSB31006->GetXaxis()->SetTitleFont(22);
   fSB31006->GetYaxis()->SetLabelFont(22);
   fSB31006->GetYaxis()->SetLabelSize(0.05);
   fSB31006->GetYaxis()->SetTitleSize(0.06);
   fSB31006->GetYaxis()->SetTitleFont(22);
   fSB31006->SetParameter(0,1.425222);
   fSB31006->SetParError(0,0.003790996);
   fSB31006->SetParLimits(0,0,0);
   fSB31006->SetParameter(1,32502.3);
   fSB31006->SetParError(1,4376.858);
   fSB31006->SetParLimits(1,0,0);
   fSB31006->SetParameter(2,0.005428256);
   fSB31006->SetParError(2,0.0001593852);
   fSB31006->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fSB31006);
   multigraph->Add(gre,"p");
   
   Double_t Graph_fx1007[21] = {
   0.436386,
   0.479001,
   0.511349,
   0.537325,
   0.559062,
   0.577647,
   0.594124,
   0.608731,
   0.621998,
   0.634024,
   0.645051,
   0.655227,
   0.664724,
   0.673476,
   0.681811,
   0.689682,
   0.697243,
   0.704219,
   0.710969,
   0.717113,
   0.726111};
   Double_t Graph_fy1007[21] = {
   0.637511,
   0.682739,
   0.716111,
   0.740358,
   0.761285,
   0.780592,
   0.797751,
   0.814711,
   0.828105,
   0.838841,
   0.851544,
   0.861821,
   0.871405,
   0.881324,
   0.891275,
   0.901056,
   0.909476,
   0.915073,
   0.921715,
   0.925899,
   0.939145};
   Double_t Graph_fex1007[21] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1007[21] = {
   0.00399157,
   0.0045167,
   0.00489326,
   0.00506767,
   0.00518492,
   0.00527569,
   0.00540435,
   0.00568445,
   0.00568885,
   0.0060301,
   0.00605836,
   0.00619182,
   0.00632064,
   0.00669479,
   0.00658981,
   0.00673865,
   0.00682753,
   0.00691147,
   0.00720939,
   0.00730465,
   0.00751825};
   gre = new TGraphErrors(21,Graph_fx1007,Graph_fy1007,Graph_fex1007,Graph_fey1007);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(23);
   
   TH1F *Graph_Graph1007 = new TH1F("Graph_Graph1007","Graph",100,0.4074135,0.7550835);
   Graph_Graph1007->SetMinimum(0.602205);
   Graph_Graph1007->SetMaximum(0.9779776);
   Graph_Graph1007->SetDirectory(0);
   Graph_Graph1007->SetStats(0);
   Graph_Graph1007->SetLineWidth(2);
   Graph_Graph1007->SetMarkerStyle(21);
   Graph_Graph1007->GetXaxis()->SetNdivisions(505);
   Graph_Graph1007->GetXaxis()->SetLabelFont(22);
   Graph_Graph1007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1007->GetXaxis()->SetTitleFont(22);
   Graph_Graph1007->GetYaxis()->SetLabelFont(22);
   Graph_Graph1007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1007->GetYaxis()->SetTitleFont(22);
   Graph_Graph1007->GetZaxis()->SetLabelFont(22);
   Graph_Graph1007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1007->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1007);
   
   
   TF1 *fSB41008 = new TF1("fSB4","[0]*(   (1- 0.5*(TMath::Log(2*0.511E6*x*x/(1-x*x)/[1]) -x*x )/(TMath::Log(2*0.511E6*x*x/(1-x*x)/68.7) -x*x )) /  (1+[2]* (1- 0.5*(TMath::Log(2*0.511E6*x*x/(1-x*x)/[1]) -x*x )/(TMath::Log(2*0.511E6*x*x/(1-x*x)/68.7) -x*x ))*64.0*1.65901*TMath::Power(x,-1.7218)) + 0.5*(TMath::Log(2*0.511E6*x*x/(1-x*x)/[1]) -x*x )/(TMath::Log(2*0.511E6*x*x/(1-x*x)/68.7) -x*x )  )  ",0.43,0.73);
   fSB41008->SetFillColor(1);
   fSB41008->SetFillStyle(0);
   fSB41008->SetMarkerStyle(21);

   ci = TColor::GetColor("#ff0000");
   fSB41008->SetLineColor(ci);
   fSB41008->SetLineWidth(2);
   fSB41008->SetChisquare(142.2405);
   fSB41008->SetNDF(93);
   fSB41008->GetXaxis()->SetNdivisions(505);
   fSB41008->GetXaxis()->SetLabelFont(22);
   fSB41008->GetXaxis()->SetLabelOffset(0.015);
   fSB41008->GetXaxis()->SetLabelSize(0.05);
   fSB41008->GetXaxis()->SetTitleSize(0.06);
   fSB41008->GetXaxis()->SetTitleFont(22);
   fSB41008->GetYaxis()->SetLabelFont(22);
   fSB41008->GetYaxis()->SetLabelSize(0.05);
   fSB41008->GetYaxis()->SetTitleSize(0.06);
   fSB41008->GetYaxis()->SetTitleFont(22);
   fSB41008->SetParameter(0,1.425222);
   fSB41008->SetParError(0,0.003790996);
   fSB41008->SetParLimits(0,0,0);
   fSB41008->SetParameter(1,15237.5);
   fSB41008->SetParError(1,1698.199);
   fSB41008->SetParLimits(1,0,0);
   fSB41008->SetParameter(2,0.005428256);
   fSB41008->SetParError(2,0.0001593852);
   fSB41008->SetParLimits(2,0,0);
   gre->GetListOfFunctions()->Add(fSB41008);
   multigraph->Add(gre,"p");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("Lorentz #beta");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(22);
   multigraph->GetXaxis()->SetLabelOffset(0.015);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.06);
   multigraph->GetXaxis()->SetTitleFont(22);
   multigraph->GetYaxis()->SetTitle("dA/dE /  (10^{-6} a.u./(Mev#upointion#upoints^{-1})");
   multigraph->GetYaxis()->SetLabelFont(22);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.06);
   multigraph->GetYaxis()->SetTitleFont(22);
   
   TF1 *tf1_birk11009 = new TF1("tf1_birk1","[0]*(1/(1+[1]*1.65901*TMath::Power(x,-1.7218)))",0.3,0.59);
   tf1_birk11009->SetFillColor(1);
   tf1_birk11009->SetFillStyle(0);
   tf1_birk11009->SetMarkerStyle(21);
   tf1_birk11009->SetLineWidth(2);
   tf1_birk11009->SetLineStyle(2);
   tf1_birk11009->GetXaxis()->SetNdivisions(505);
   tf1_birk11009->GetXaxis()->SetLabelFont(22);
   tf1_birk11009->GetXaxis()->SetLabelOffset(0.015);
   tf1_birk11009->GetXaxis()->SetLabelSize(0.05);
   tf1_birk11009->GetXaxis()->SetTitleSize(0.06);
   tf1_birk11009->GetXaxis()->SetTitleFont(22);
   tf1_birk11009->GetYaxis()->SetLabelFont(22);
   tf1_birk11009->GetYaxis()->SetLabelSize(0.05);
   tf1_birk11009->GetYaxis()->SetTitleSize(0.06);
   tf1_birk11009->GetYaxis()->SetTitleFont(22);
   tf1_birk11009->SetParameter(0,1.46123);
   tf1_birk11009->SetParError(0,0);
   tf1_birk11009->SetParLimits(0,0,0);
   tf1_birk11009->SetParameter(1,0.0177651);
   tf1_birk11009->SetParError(1,0);
   tf1_birk11009->SetParLimits(1,0,0);
   tf1_birk11009->Draw("same");
   
   TF1 *tf1_birk21010 = new TF1("tf1_birk2","[0]*(1/(1+[1]*4*1.65901*TMath::Power(x,-1.7218)))",0.34,0.59);
   tf1_birk21010->SetFillColor(1);
   tf1_birk21010->SetFillStyle(0);
   tf1_birk21010->SetMarkerStyle(21);
   tf1_birk21010->SetLineWidth(2);
   tf1_birk21010->SetLineStyle(2);
   tf1_birk21010->GetXaxis()->SetNdivisions(505);
   tf1_birk21010->GetXaxis()->SetLabelFont(22);
   tf1_birk21010->GetXaxis()->SetLabelOffset(0.015);
   tf1_birk21010->GetXaxis()->SetLabelSize(0.05);
   tf1_birk21010->GetXaxis()->SetTitleSize(0.06);
   tf1_birk21010->GetXaxis()->SetTitleFont(22);
   tf1_birk21010->GetYaxis()->SetLabelFont(22);
   tf1_birk21010->GetYaxis()->SetLabelSize(0.05);
   tf1_birk21010->GetYaxis()->SetTitleSize(0.06);
   tf1_birk21010->GetYaxis()->SetTitleFont(22);
   tf1_birk21010->SetParameter(0,1.46123);
   tf1_birk21010->SetParError(0,0);
   tf1_birk21010->SetParLimits(0,0,0);
   tf1_birk21010->SetParameter(1,0.00682331);
   tf1_birk21010->SetParError(1,0);
   tf1_birk21010->SetParLimits(1,0,0);
   tf1_birk21010->Draw("same");
   
   TF1 *tf1_birk31011 = new TF1("tf1_birk3","[0]*(1/(1+[1]*36*1.65901*TMath::Power(x,-1.7218)))",0.4,0.73);
   tf1_birk31011->SetFillColor(1);
   tf1_birk31011->SetFillStyle(0);
   tf1_birk31011->SetMarkerStyle(21);
   tf1_birk31011->SetLineWidth(2);
   tf1_birk31011->SetLineStyle(2);
   tf1_birk31011->GetXaxis()->SetNdivisions(505);
   tf1_birk31011->GetXaxis()->SetLabelFont(22);
   tf1_birk31011->GetXaxis()->SetLabelOffset(0.015);
   tf1_birk31011->GetXaxis()->SetLabelSize(0.05);
   tf1_birk31011->GetXaxis()->SetTitleSize(0.06);
   tf1_birk31011->GetXaxis()->SetTitleFont(22);
   tf1_birk31011->GetYaxis()->SetLabelFont(22);
   tf1_birk31011->GetYaxis()->SetLabelSize(0.05);
   tf1_birk31011->GetYaxis()->SetTitleSize(0.06);
   tf1_birk31011->GetYaxis()->SetTitleFont(22);
   tf1_birk31011->SetParameter(0,1.46123);
   tf1_birk31011->SetParError(0,0);
   tf1_birk31011->SetParLimits(0,0,0);
   tf1_birk31011->SetParameter(1,0.00389243);
   tf1_birk31011->SetParError(1,0);
   tf1_birk31011->SetParLimits(1,0,0);
   tf1_birk31011->Draw("same");
   
   TF1 *tf1_birk41012 = new TF1("tf1_birk4","[0]*(1/(1+[1]*64*1.65901*TMath::Power(x,-1.7218)))",0.43,0.73);
   tf1_birk41012->SetFillColor(1);
   tf1_birk41012->SetFillStyle(0);
   tf1_birk41012->SetMarkerStyle(21);
   tf1_birk41012->SetLineWidth(2);
   tf1_birk41012->SetLineStyle(2);
   tf1_birk41012->GetXaxis()->SetNdivisions(505);
   tf1_birk41012->GetXaxis()->SetLabelFont(22);
   tf1_birk41012->GetXaxis()->SetLabelOffset(0.015);
   tf1_birk41012->GetXaxis()->SetLabelSize(0.05);
   tf1_birk41012->GetXaxis()->SetTitleSize(0.06);
   tf1_birk41012->GetXaxis()->SetTitleFont(22);
   tf1_birk41012->GetYaxis()->SetLabelFont(22);
   tf1_birk41012->GetYaxis()->SetLabelSize(0.05);
   tf1_birk41012->GetYaxis()->SetTitleSize(0.06);
   tf1_birk41012->GetYaxis()->SetTitleFont(22);
   tf1_birk41012->SetParameter(0,1.46123);
   tf1_birk41012->SetParError(0,0);
   tf1_birk41012->SetParLimits(0,0,0);
   tf1_birk41012->SetParameter(1,0.00310792);
   tf1_birk41012->SetParError(1,0);
   tf1_birk41012->SetParLimits(1,0,0);
   tf1_birk41012->Draw("same");
   
   TLegend *leg = new TLegend(0.65,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(22);
   leg->SetTextSize(0.035);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph","Protons","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","Helium","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","Carbon","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","Oxygen","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("fB","BVT Fit","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("tf1_birk1","Birks Fit","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   leg->Draw();
   Simfit->Modified();
   Simfit->cd();
   Simfit->SetSelected(Simfit);
}


==> figs/bvt_beta_combinedfitbirks2.C <==
void bvt_beta_combinedfitbirks2()
{
//=========Macro generated from canvas: Simfit/Simultaneous fit
//=========  (Mon Nov 27 09:49:24 2017) by ROOT version6.06/02
   TCanvas *Simfit = new TCanvas("Simfit", "Simultaneous fit",10,71,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   Simfit->Range(0.2050384,0.3177215,0.7948584,1.456962);
   Simfit->SetFillColor(0);
   Simfit->SetBorderMode(0);
   Simfit->SetBorderSize(2);
   Simfit->SetTickx(1);
   Simfit->SetTicky(1);
   Simfit->SetLeftMargin(0.14);
   Simfit->SetRightMargin(0.08);
   Simfit->SetTopMargin(0.05);
   Simfit->SetBottomMargin(0.16);
   Simfit->SetFrameLineWidth(2);
   Simfit->SetFrameBorderMode(0);
   Simfit->SetFrameLineWidth(2);
   Simfit->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(" ");
   
   Double_t Graph_fx1001[26] = {
   0.308525,
   0.340994,
   0.366173,
   0.386744,
   0.404198,
   0.419413,
   0.432945,
   0.44518,
   0.456345,
   0.466617,
   0.476154,
   0.485023,
   0.493348,
   0.501186,
   0.508639,
   0.515744,
   0.522563,
   0.529111,
   0.53538,
   0.541398,
   0.549576,
   0.557429,
   0.564849,
   0.571868,
   0.578541,
   0.5849};
   Double_t Graph_fy1001[26] = {
   1.17009,
   1.22548,
   1.25412,
   1.26762,
   1.27924,
   1.28926,
   1.29822,
   1.30487,
   1.31167,
   1.31966,
   1.32693,
   1.33277,
   1.33748,
   1.342,
   1.34494,
   1.34552,
   1.34422,
   1.34555,
   1.34837,
   1.35181,
   1.35453,
   1.35491,
   1.35663,
   1.35679,
   1.35989,
   1.36464};
   Double_t Graph_fex1001[26] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1001[26] = {
   0.00768545,
   0.00819192,
   0.00890086,
   0.00890319,
   0.00893001,
   0.00898034,
   0.00878207,
   0.00887555,
   0.00851766,
   0.00882661,
   0.00893656,
   0.00886456,
   0.00898026,
   0.00904985,
   0.00880901,
   0.00871377,
   0.00862534,
   0.00868173,
   0.0087194,
   0.00875697,
   0.00870121,
   0.00870414,
   0.00876418,
   0.00881008,
   0.00884663,
   0.00892479};
   TGraphErrors *gre = new TGraphErrors(26,Graph_fx1001,Graph_fy1001,Graph_fex1001,Graph_fey1001);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","Graph",100,0.2808875,0.6125375);
   Graph_Graph1001->SetMinimum(1.141289);
   Graph_Graph1001->SetMaximum(1.394681);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetLineWidth(2);
   Graph_Graph1001->SetMarkerStyle(21);
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(22);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1001->GetXaxis()->SetTitleFont(22);
   Graph_Graph1001->GetYaxis()->SetLabelFont(22);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1001->GetYaxis()->SetTitleFont(22);
   Graph_Graph1001->GetZaxis()->SetLabelFont(22);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1001->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1001);
   
   
   TF1 *fB1002 = new TF1("fB","[0]*(1/(1+[1]*1.65901*TMath::Power(x,-1.7218)))",0.3,0.59);
   fB1002->SetFillColor(1);
   fB1002->SetFillStyle(0);
   fB1002->SetMarkerStyle(21);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   fB1002->SetLineColor(ci);
   fB1002->SetLineWidth(2);
   fB1002->SetChisquare(191.3612);
   fB1002->SetNDF(94);
   fB1002->GetXaxis()->SetNdivisions(505);
   fB1002->GetXaxis()->SetLabelFont(22);
   fB1002->GetXaxis()->SetLabelOffset(0.015);
   fB1002->GetXaxis()->SetLabelSize(0.05);
   fB1002->GetXaxis()->SetTitleSize(0.06);
   fB1002->GetXaxis()->SetTitleFont(22);
   fB1002->GetYaxis()->SetLabelFont(22);
   fB1002->GetYaxis()->SetLabelSize(0.05);
   fB1002->GetYaxis()->SetTitleSize(0.06);
   fB1002->GetYaxis()->SetTitleFont(22);
   fB1002->SetParameter(0,1.461227);
   fB1002->SetParError(0,0.004670547);
   fB1002->SetParLimits(0,0,0);
   fB1002->SetParameter(1,0.01776508);
   fB1002->SetParError(1,0.0005790538);
   fB1002->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(fB1002);
   multigraph->Add(gre,"p");
   
   Double_t Graph_fx1003[26] = {
   0.347272,
   0.371222,
   0.391037,
   0.408018,
   0.422922,
   0.436235,
   0.447968,
   0.459299,
   0.470415,
   0.478846,
   0.487649,
   0.495887,
   0.503656,
   0.510991,
   0.517959,
   0.524572,
   0.530889,
   0.536926,
   0.542699,
   0.550671,
   0.558452,
   0.565815,
   0.565815,
   0.572799,
   0.579449,
   0.585785};
   Double_t Graph_fy1003[26] = {
   1.15061,
   1.18124,
   1.20539,
   1.21968,
   1.22856,
   1.23451,
   1.24983,
   1.2618,
   1.26521,
   1.26492,
   1.26371,
   1.27061,
   1.27334,
   1.27687,
   1.2796,
   1.28062,
   1.28058,
   1.28007,
   1.27389,
   1.27711,
   1.28057,
   1.28576,
   1.28604,
   1.29318,
   1.29729,
   1.29912};
   Double_t Graph_fex1003[26] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1003[26] = {
   0.0079386,
   0.00810356,
   0.00823989,
   0.00833216,
   0.00820763,
   0.00846215,
   0.00848127,
   0.00844473,
   0.00823922,
   0.00853495,
   0.00843892,
   0.00833523,
   0.00826832,
   0.0081901,
   0.00851587,
   0.00841711,
   0.00835539,
   0.00830596,
   0.00819119,
   0.00807461,
   0.00810535,
   0.00814576,
   0.00802676,
   0.0084179,
   0.00840238,
   0.00832066};
   gre = new TGraphErrors(26,Graph_fx1003,Graph_fy1003,Graph_fex1003,Graph_fey1003);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(21);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","Graph",100,0.3234207,0.6096363);
   Graph_Graph1003->SetMinimum(1.126194);
   Graph_Graph1003->SetMaximum(1.323918);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetLineWidth(2);
   Graph_Graph1003->SetMarkerStyle(21);
   Graph_Graph1003->GetXaxis()->SetNdivisions(505);
   Graph_Graph1003->GetXaxis()->SetLabelFont(22);
   Graph_Graph1003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1003->GetXaxis()->SetTitleFont(22);
   Graph_Graph1003->GetYaxis()->SetLabelFont(22);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1003->GetYaxis()->SetTitleFont(22);
   Graph_Graph1003->GetZaxis()->SetLabelFont(22);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1003->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1003);
   
   
   TF1 *fSB21004 = new TF1("fSB2","[0]*(1/(1+[1]*4*1.65901*TMath::Power(x,-1.7218)))",0.34,0.59);
   fSB21004->SetFillColor(1);
   fSB21004->SetFillStyle(0);
   fSB21004->SetMarkerStyle(21);

   ci = TColor::GetColor("#ff0000");
   fSB21004->SetLineColor(ci);
   fSB21004->SetLineWidth(2);
   fSB21004->SetChisquare(191.3612);
   fSB21004->SetNDF(94);
   fSB21004->GetXaxis()->SetNdivisions(505);
   fSB21004->GetXaxis()->SetLabelFont(22);
   fSB21004->GetXaxis()->SetLabelOffset(0.015);
   fSB21004->GetXaxis()->SetLabelSize(0.05);
   fSB21004->GetXaxis()->SetTitleSize(0.06);
   fSB21004->GetXaxis()->SetTitleFont(22);
   fSB21004->GetYaxis()->SetLabelFont(22);
   fSB21004->GetYaxis()->SetLabelSize(0.05);
   fSB21004->GetYaxis()->SetTitleSize(0.06);
   fSB21004->GetYaxis()->SetTitleFont(22);
   fSB21004->SetParameter(0,1.461227);
   fSB21004->SetParError(0,0.004670547);
   fSB21004->SetParLimits(0,0,0);
   fSB21004->SetParameter(1,0.006823313);
   fSB21004->SetParError(1,0.000167657);
   fSB21004->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(fSB21004);
   multigraph->Add(gre,"p");
   
   Double_t Graph_fx1005[26] = {
   0.407871,
   0.44884,
   0.479338,
   0.503822,
   0.524858,
   0.543065,
   0.5589,
   0.573741,
   0.586721,
   0.59808,
   0.608891,
   0.619196,
   0.628229,
   0.636893,
   0.645213,
   0.653209,
   0.6609,
   0.667643,
   0.674162,
   0.681086,
   0.689547,
   0.698204,
   0.705926,
   0.713327,
   0.719927,
   0.726761};
   Double_t Graph_fy1005[26] = {
   0.70017,
   0.75557,
   0.795619,
   0.823137,
   0.846695,
   0.867102,
   0.886679,
   0.902141,
   0.91659,
   0.929151,
   0.94155,
   0.952243,
   0.961937,
   0.970188,
   0.976903,
   0.987228,
   0.994266,
   1.00407,
   1.00707,
   1.01511,
   1.02523,
   1.03263,
   1.04101,
   1.04986,
   1.05878,
   1.06459};
   Double_t Graph_fex1005[26] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1005[26] = {
   0.00468578,
   0.00504169,
   0.00532747,
   0.00543006,
   0.00559711,
   0.00569545,
   0.00575669,
   0.00598905,
   0.00611396,
   0.00620195,
   0.00635492,
   0.00637143,
   0.00639461,
   0.00642148,
   0.00647779,
   0.00661662,
   0.0066125,
   0.00669175,
   0.00661587,
   0.0068305,
   0.00700482,
   0.00688834,
   0.00696643,
   0.00696503,
   0.00713316,
   0.00731353};
   gre = new TGraphErrors(26,Graph_fx1005,Graph_fy1005,Graph_fex1005,Graph_fey1005);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(22);
   
   TH1F *Graph_Graph1005 = new TH1F("Graph_Graph1005","Graph",100,0.375982,0.75865);
   Graph_Graph1005->SetMinimum(0.6578423);
   Graph_Graph1005->SetMaximum(1.109545);
   Graph_Graph1005->SetDirectory(0);
   Graph_Graph1005->SetStats(0);
   Graph_Graph1005->SetLineWidth(2);
   Graph_Graph1005->SetMarkerStyle(21);
   Graph_Graph1005->GetXaxis()->SetNdivisions(505);
   Graph_Graph1005->GetXaxis()->SetLabelFont(22);
   Graph_Graph1005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1005->GetXaxis()->SetTitleFont(22);
   Graph_Graph1005->GetYaxis()->SetLabelFont(22);
   Graph_Graph1005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1005->GetYaxis()->SetTitleFont(22);
   Graph_Graph1005->GetZaxis()->SetLabelFont(22);
   Graph_Graph1005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1005->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1005);
   
   
   TF1 *fSB31006 = new TF1("fSB3","[0]*(1/(1+[1]*36*1.65901*TMath::Power(x,-1.7218)))",0.4,0.73);
   fSB31006->SetFillColor(1);
   fSB31006->SetFillStyle(0);
   fSB31006->SetMarkerStyle(21);

   ci = TColor::GetColor("#ff0000");
   fSB31006->SetLineColor(ci);
   fSB31006->SetLineWidth(2);
   fSB31006->SetChisquare(191.3612);
   fSB31006->SetNDF(94);
   fSB31006->GetXaxis()->SetNdivisions(505);
   fSB31006->GetXaxis()->SetLabelFont(22);
   fSB31006->GetXaxis()->SetLabelOffset(0.015);
   fSB31006->GetXaxis()->SetLabelSize(0.05);
   fSB31006->GetXaxis()->SetTitleSize(0.06);
   fSB31006->GetXaxis()->SetTitleFont(22);
   fSB31006->GetYaxis()->SetLabelFont(22);
   fSB31006->GetYaxis()->SetLabelSize(0.05);
   fSB31006->GetYaxis()->SetTitleSize(0.06);
   fSB31006->GetYaxis()->SetTitleFont(22);
   fSB31006->SetParameter(0,1.461227);
   fSB31006->SetParError(0,0.004670547);
   fSB31006->SetParLimits(0,0,0);
   fSB31006->SetParameter(1,0.003892427);
   fSB31006->SetParError(1,3.657036e-05);
   fSB31006->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(fSB31006);
   multigraph->Add(gre,"p");
   
   Double_t Graph_fx1007[21] = {
   0.436386,
   0.479001,
   0.511349,
   0.537325,
   0.559062,
   0.577647,
   0.594124,
   0.608731,
   0.621998,
   0.634024,
   0.645051,
   0.655227,
   0.664724,
   0.673476,
   0.681811,
   0.689682,
   0.697243,
   0.704219,
   0.710969,
   0.717113,
   0.726111};
   Double_t Graph_fy1007[21] = {
   0.637511,
   0.682739,
   0.716111,
   0.740358,
   0.761285,
   0.780592,
   0.797751,
   0.814711,
   0.828105,
   0.838841,
   0.851544,
   0.861821,
   0.871405,
   0.881324,
   0.891275,
   0.901056,
   0.909476,
   0.915073,
   0.921715,
   0.925899,
   0.939145};
   Double_t Graph_fex1007[21] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1007[21] = {
   0.00399157,
   0.0045167,
   0.00489326,
   0.00506767,
   0.00518492,
   0.00527569,
   0.00540435,
   0.00568445,
   0.00568885,
   0.0060301,
   0.00605836,
   0.00619182,
   0.00632064,
   0.00669479,
   0.00658981,
   0.00673865,
   0.00682753,
   0.00691147,
   0.00720939,
   0.00730465,
   0.00751825};
   gre = new TGraphErrors(21,Graph_fx1007,Graph_fy1007,Graph_fex1007,Graph_fey1007);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(23);
   
   TH1F *Graph_Graph1007 = new TH1F("Graph_Graph1007","Graph",100,0.4074135,0.7550835);
   Graph_Graph1007->SetMinimum(0.602205);
   Graph_Graph1007->SetMaximum(0.9779776);
   Graph_Graph1007->SetDirectory(0);
   Graph_Graph1007->SetStats(0);
   Graph_Graph1007->SetLineWidth(2);
   Graph_Graph1007->SetMarkerStyle(21);
   Graph_Graph1007->GetXaxis()->SetNdivisions(505);
   Graph_Graph1007->GetXaxis()->SetLabelFont(22);
   Graph_Graph1007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1007->GetXaxis()->SetTitleFont(22);
   Graph_Graph1007->GetYaxis()->SetLabelFont(22);
   Graph_Graph1007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1007->GetYaxis()->SetTitleFont(22);
   Graph_Graph1007->GetZaxis()->SetLabelFont(22);
   Graph_Graph1007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1007->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1007);
   
   
   TF1 *fSB41008 = new TF1("fSB4","[0]*(1/(1+[1]*64*1.65901*TMath::Power(x,-1.7218)))",0.43,0.73);
   fSB41008->SetFillColor(1);
   fSB41008->SetFillStyle(0);
   fSB41008->SetMarkerStyle(21);

   ci = TColor::GetColor("#ff0000");
   fSB41008->SetLineColor(ci);
   fSB41008->SetLineWidth(2);
   fSB41008->SetChisquare(191.3612);
   fSB41008->SetNDF(94);
   fSB41008->GetXaxis()->SetNdivisions(505);
   fSB41008->GetXaxis()->SetLabelFont(22);
   fSB41008->GetXaxis()->SetLabelOffset(0.015);
   fSB41008->GetXaxis()->SetLabelSize(0.05);
   fSB41008->GetXaxis()->SetTitleSize(0.06);
   fSB41008->GetXaxis()->SetTitleFont(22);
   fSB41008->GetYaxis()->SetLabelFont(22);
   fSB41008->GetYaxis()->SetLabelSize(0.05);
   fSB41008->GetYaxis()->SetTitleSize(0.06);
   fSB41008->GetYaxis()->SetTitleFont(22);
   fSB41008->SetParameter(0,1.461227);
   fSB41008->SetParError(0,0.004670547);
   fSB41008->SetParLimits(0,0,0);
   fSB41008->SetParameter(1,0.003107919);
   fSB41008->SetParError(1,2.49478e-05);
   fSB41008->SetParLimits(1,0,0);
   gre->GetListOfFunctions()->Add(fSB41008);
   multigraph->Add(gre,"p");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("Lorentz #beta");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(22);
   multigraph->GetXaxis()->SetLabelOffset(0.015);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.06);
   multigraph->GetXaxis()->SetTitleFont(22);
   multigraph->GetYaxis()->SetTitle("dA/dE /  (10^{-6} a.u./(Mev#upointion#upoints^{-1})");
   multigraph->GetYaxis()->SetLabelFont(22);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.06);
   multigraph->GetYaxis()->SetTitleFont(22);
   
   TF1 *tf1_birk11009 = new TF1("tf1_birk1","[0]*(1/(1+[1]*1.65901*TMath::Power(x,-1.7218)))",0.3,0.59);
   tf1_birk11009->SetFillColor(1);
   tf1_birk11009->SetFillStyle(0);
   tf1_birk11009->SetMarkerStyle(21);
   tf1_birk11009->SetLineWidth(2);
   tf1_birk11009->SetLineStyle(2);
   tf1_birk11009->SetChisquare(6.966278);
   tf1_birk11009->SetNDF(24);
   tf1_birk11009->GetXaxis()->SetNdivisions(505);
   tf1_birk11009->GetXaxis()->SetLabelFont(22);
   tf1_birk11009->GetXaxis()->SetLabelOffset(0.015);
   tf1_birk11009->GetXaxis()->SetLabelSize(0.05);
   tf1_birk11009->GetXaxis()->SetTitleSize(0.06);
   tf1_birk11009->GetXaxis()->SetTitleFont(22);
   tf1_birk11009->GetYaxis()->SetLabelFont(22);
   tf1_birk11009->GetYaxis()->SetLabelSize(0.05);
   tf1_birk11009->GetYaxis()->SetTitleSize(0.06);
   tf1_birk11009->GetYaxis()->SetTitleFont(22);
   tf1_birk11009->SetParameter(0,1.483503);
   tf1_birk11009->SetParError(0,0.007048719);
   tf1_birk11009->SetParLimits(0,0,0);
   tf1_birk11009->SetParameter(1,0.02031807);
   tf1_birk11009->SetParError(1,0.0008434079);
   tf1_birk11009->SetParLimits(1,0,0);
   tf1_birk11009->Draw("same");
   
   TF1 *tf1_birk21010 = new TF1("tf1_birk2","[0]*(1/(1+[1]*4*1.65901*TMath::Power(x,-1.7218)))",0.34,0.59);
   tf1_birk21010->SetFillColor(1);
   tf1_birk21010->SetFillStyle(0);
   tf1_birk21010->SetMarkerStyle(21);
   tf1_birk21010->SetLineWidth(2);
   tf1_birk21010->SetLineStyle(2);
   tf1_birk21010->SetChisquare(18.14934);
   tf1_birk21010->SetNDF(24);
   tf1_birk21010->GetXaxis()->SetNdivisions(505);
   tf1_birk21010->GetXaxis()->SetLabelFont(22);
   tf1_birk21010->GetXaxis()->SetLabelOffset(0.015);
   tf1_birk21010->GetXaxis()->SetLabelSize(0.05);
   tf1_birk21010->GetXaxis()->SetTitleSize(0.06);
   tf1_birk21010->GetXaxis()->SetTitleFont(22);
   tf1_birk21010->GetYaxis()->SetLabelFont(22);
   tf1_birk21010->GetYaxis()->SetLabelSize(0.05);
   tf1_birk21010->GetYaxis()->SetTitleSize(0.06);
   tf1_birk21010->GetYaxis()->SetTitleFont(22);
   tf1_birk21010->SetParameter(0,1.409186);
   tf1_birk21010->SetParError(0,0.007975704);
   tf1_birk21010->SetParLimits(0,0,0);
   tf1_birk21010->SetParameter(1,0.005106407);
   tf1_birk21010->SetParError(1,0.0002685225);
   tf1_birk21010->SetParLimits(1,0,0);
   tf1_birk21010->Draw("same");
   
   TF1 *tf1_birk31011 = new TF1("tf1_birk3","[0]*(1/(1+[1]*36*1.65901*TMath::Power(x,-1.7218)))",0.4,0.73);
   tf1_birk31011->SetFillColor(1);
   tf1_birk31011->SetFillStyle(0);
   tf1_birk31011->SetMarkerStyle(21);
   tf1_birk31011->SetLineWidth(2);
   tf1_birk31011->SetLineStyle(2);
   tf1_birk31011->SetChisquare(28.99199);
   tf1_birk31011->SetNDF(24);
   tf1_birk31011->GetXaxis()->SetNdivisions(505);
   tf1_birk31011->GetXaxis()->SetLabelFont(22);
   tf1_birk31011->GetXaxis()->SetLabelOffset(0.015);
   tf1_birk31011->GetXaxis()->SetLabelSize(0.05);
   tf1_birk31011->GetXaxis()->SetTitleSize(0.06);
   tf1_birk31011->GetXaxis()->SetTitleFont(22);
   tf1_birk31011->GetYaxis()->SetLabelFont(22);
   tf1_birk31011->GetYaxis()->SetLabelSize(0.05);
   tf1_birk31011->GetYaxis()->SetTitleSize(0.06);
   tf1_birk31011->GetYaxis()->SetTitleFont(22);
   tf1_birk31011->SetParameter(0,1.524827);
   tf1_birk31011->SetParError(0,0.01273139);
   tf1_birk31011->SetParLimits(0,0,0);
   tf1_birk31011->SetParameter(1,0.00435401);
   tf1_birk31011->SetParError(1,9.38925e-05);
   tf1_birk31011->SetParLimits(1,0,0);
   tf1_birk31011->Draw("same");
   
   TF1 *tf1_birk41012 = new TF1("tf1_birk4","[0]*(1/(1+[1]*64*1.65901*TMath::Power(x,-1.7218)))",0.43,0.73);
   tf1_birk41012->SetFillColor(1);
   tf1_birk41012->SetFillStyle(0);
   tf1_birk41012->SetMarkerStyle(21);
   tf1_birk41012->SetLineWidth(2);
   tf1_birk41012->SetLineStyle(2);
   tf1_birk41012->SetChisquare(48.98117);
   tf1_birk41012->SetNDF(19);
   tf1_birk41012->GetXaxis()->SetNdivisions(505);
   tf1_birk41012->GetXaxis()->SetLabelFont(22);
   tf1_birk41012->GetXaxis()->SetLabelOffset(0.015);
   tf1_birk41012->GetXaxis()->SetLabelSize(0.05);
   tf1_birk41012->GetXaxis()->SetTitleSize(0.06);
   tf1_birk41012->GetXaxis()->SetTitleFont(22);
   tf1_birk41012->GetYaxis()->SetLabelFont(22);
   tf1_birk41012->GetYaxis()->SetLabelSize(0.05);
   tf1_birk41012->GetYaxis()->SetTitleSize(0.06);
   tf1_birk41012->GetYaxis()->SetTitleFont(22);
   tf1_birk41012->SetParameter(0,1.406416);
   tf1_birk41012->SetParError(0,0.01567856);
   tf1_birk41012->SetParLimits(0,0,0);
   tf1_birk41012->SetParameter(1,0.002845708);
   tf1_birk41012->SetParError(1,7.55654e-05);
   tf1_birk41012->SetParLimits(1,0,0);
   tf1_birk41012->Draw("same");
   
   TLegend *leg = new TLegend(0.65,0.65,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(22);
   leg->SetTextSize(0.035);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph","Protons","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","Helium","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","Carbon","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","Oxygen","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(23);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("fB","Birks Fit 1","l");

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("tf1_birk1","Birks Fit 2","l");
   entry->SetLineColor(1);
   entry->SetLineStyle(2);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   leg->Draw();
   Simfit->Modified();
   Simfit->cd();
   Simfit->SetSelected(Simfit);
}


==> figs/inlist_c_bpm_diff.C <==
void inlist_c_bpm_diff()
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Mon Nov 27 17:33:23 2017) by ROOT version6.06/02
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",10,71,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n2->Range(-10.20742,-0.02025316,59.15241,0.1063291);
   c1_n2->SetFillColor(0);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.14);
   c1_n2->SetRightMargin(0.08);
   c1_n2->SetTopMargin(0.05);
   c1_n2->SetBottomMargin(0.16);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(" ");
   
   Double_t Graph_fx1005[9] = {
   2.03678,
   3.05742,
   5.08728,
   8.1511,
   10.1567,
   15.2559,
   20.3417,
   30.4781,
   51.1445};
   Double_t Graph_fy1005[9] = {
   0.0763746,
   0.051698,
   0.0325877,
   0.020482,
   0.0174064,
   0.0125059,
   0.0100836,
   0.00756613,
   0.00526436};
   Double_t Graph_fex1005[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1005[9] = {
   0.000681321,
   0.000466427,
   0.000308977,
   0.000174608,
   0.000158594,
   0.000112367,
   8.94662e-05,
   6.49011e-05,
   4.42397e-05};
   TGraphErrors *gre = new TGraphErrors(9,Graph_fx1005,Graph_fy1005,Graph_fex1005,Graph_fey1005);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineStyle(3);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(22);
   
   TH1F *Graph_Graph1005 = new TH1F("Graph_Graph1005","Graph",100,0,56.05527);
   Graph_Graph1005->SetMinimum(0);
   Graph_Graph1005->SetMaximum(0.0842395);
   Graph_Graph1005->SetDirectory(0);
   Graph_Graph1005->SetStats(0);
   Graph_Graph1005->SetLineWidth(2);
   Graph_Graph1005->SetMarkerStyle(21);
   Graph_Graph1005->GetXaxis()->SetNdivisions(505);
   Graph_Graph1005->GetXaxis()->SetLabelFont(22);
   Graph_Graph1005->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1005->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1005->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1005->GetXaxis()->SetTitleFont(22);
   Graph_Graph1005->GetYaxis()->SetLabelFont(22);
   Graph_Graph1005->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1005->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1005->GetYaxis()->SetTitleFont(22);
   Graph_Graph1005->GetZaxis()->SetLabelFont(22);
   Graph_Graph1005->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1005->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1005->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1005);
   
   multigraph->Add(gre,"pc");
   
   Double_t Graph_fx1006[8] = {
   1.96208,
   2.95886,
   4.95905,
   9.87093,
   14.7862,
   19.6816,
   29.5024,
   49.7928};
   Double_t Graph_fy1006[8] = {
   0.0856016,
   0.0633817,
   0.0398258,
   0.0210139,
   0.0149212,
   0.0118034,
   0.00858182,
   0.00617692};
   Double_t Graph_fex1006[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1006[8] = {
   0.000790647,
   0.000576087,
   0.000373955,
   0.000187325,
   0.000129116,
   0.000103781,
   7.43499e-05,
   5.28571e-05};
   gre = new TGraphErrors(8,Graph_fx1006,Graph_fy1006,Graph_fex1006,Graph_fey1006);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineStyle(3);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(26);
   
   TH1F *Graph_Graph1006 = new TH1F("Graph_Graph1006","Graph",100,0,54.57587);
   Graph_Graph1006->SetMinimum(0);
   Graph_Graph1006->SetMaximum(0.09441907);
   Graph_Graph1006->SetDirectory(0);
   Graph_Graph1006->SetStats(0);
   Graph_Graph1006->SetLineWidth(2);
   Graph_Graph1006->SetMarkerStyle(21);
   Graph_Graph1006->GetXaxis()->SetNdivisions(505);
   Graph_Graph1006->GetXaxis()->SetLabelFont(22);
   Graph_Graph1006->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1006->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1006->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1006->GetXaxis()->SetTitleFont(22);
   Graph_Graph1006->GetYaxis()->SetLabelFont(22);
   Graph_Graph1006->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1006->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1006->GetYaxis()->SetTitleFont(22);
   Graph_Graph1006->GetZaxis()->SetLabelFont(22);
   Graph_Graph1006->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1006->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1006->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1006);
   
   multigraph->Add(gre,"pc");
   
   Double_t Graph_fx1007[9] = {
   2.03678,
   3.05742,
   5.08728,
   8.1511,
   10.1567,
   15.2559,
   20.3417,
   30.4781,
   51.1445};
   Double_t Graph_fy1007[9] = {
   0.0310766,
   0.046645,
   0.0361789,
   0.0334214,
   0.0288862,
   0.0323892,
   0.0323006,
   0.0286232,
   0.0344682};
   Double_t Graph_fex1007[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1007[9] = {
   0.000214102,
   0.000321285,
   0.000249444,
   0.000230093,
   0.00019922,
   0.000223411,
   0.0002228,
   0.000197425,
   0.00023712};
   gre = new TGraphErrors(9,Graph_fx1007,Graph_fy1007,Graph_fex1007,Graph_fey1007);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(29);
   
   TH1F *Graph_Graph1007 = new TH1F("Graph_Graph1007","Graph",100,0,56.05527);
   Graph_Graph1007->SetMinimum(0.02657172);
   Graph_Graph1007->SetMaximum(0.04882034);
   Graph_Graph1007->SetDirectory(0);
   Graph_Graph1007->SetStats(0);
   Graph_Graph1007->SetLineWidth(2);
   Graph_Graph1007->SetMarkerStyle(21);
   Graph_Graph1007->GetXaxis()->SetNdivisions(505);
   Graph_Graph1007->GetXaxis()->SetLabelFont(22);
   Graph_Graph1007->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1007->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1007->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1007->GetXaxis()->SetTitleFont(22);
   Graph_Graph1007->GetYaxis()->SetLabelFont(22);
   Graph_Graph1007->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1007->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1007->GetYaxis()->SetTitleFont(22);
   Graph_Graph1007->GetZaxis()->SetLabelFont(22);
   Graph_Graph1007->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1007->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1007->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1007);
   
   multigraph->Add(gre,"p");
   
   Double_t Graph_fx1008[8] = {
   1.96208,
   2.95886,
   4.95905,
   9.87093,
   14.7862,
   19.6816,
   29.5024,
   49.7928};
   Double_t Graph_fy1008[8] = {
   0.0479218,
   0.0430306,
   0.0415441,
   0.0382646,
   0.0432227,
   0.0439905,
   0.0414173,
   0.0522289};
   Double_t Graph_fex1008[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1008[8] = {
   0.000331895,
   0.000297977,
   0.000287078,
   0.00026424,
   0.000298978,
   0.000304056,
   0.000286476,
   0.000359202};
   gre = new TGraphErrors(8,Graph_fx1008,Graph_fy1008,Graph_fex1008,Graph_fey1008);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(30);
   
   TH1F *Graph_Graph1008 = new TH1F("Graph_Graph1008","Graph",100,0,54.57587);
   Graph_Graph1008->SetMinimum(0.03654159);
   Graph_Graph1008->SetMaximum(0.05404688);
   Graph_Graph1008->SetDirectory(0);
   Graph_Graph1008->SetStats(0);
   Graph_Graph1008->SetLineWidth(2);
   Graph_Graph1008->SetMarkerStyle(21);
   Graph_Graph1008->GetXaxis()->SetNdivisions(505);
   Graph_Graph1008->GetXaxis()->SetLabelFont(22);
   Graph_Graph1008->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1008->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1008->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1008->GetXaxis()->SetTitleFont(22);
   Graph_Graph1008->GetYaxis()->SetLabelFont(22);
   Graph_Graph1008->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1008->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1008->GetYaxis()->SetTitleFont(22);
   Graph_Graph1008->GetZaxis()->SetLabelFont(22);
   Graph_Graph1008->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1008->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1008->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1008);
   
   multigraph->Add(gre,"p");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("Intensity / 10^{6}s^{-1}");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(22);
   multigraph->GetXaxis()->SetLabelOffset(0.015);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.06);
   multigraph->GetXaxis()->SetTitleFont(22);
   multigraph->GetYaxis()->SetTitle("#sqrt{2}#upoint #sigma(A_{1}-A_{2}) / (A_{1}+A_{2})");
   multigraph->GetYaxis()->SetLabelFont(22);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.06);
   multigraph->GetYaxis()->SetTitleFont(22);
   
   TLegend *leg = new TLegend(0.6,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(22);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph","BPM (430 MeV/u)","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","BPM (130 MeV/u)","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","IC (430 MeV/u)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(29);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","IC (130 MeV/u)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(30);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   leg->Draw();
   c1_n2->Modified();
   c1_n2->cd();
   c1_n2->SetSelected(c1_n2);
}


==> figs/inlist_c_focusfit_diff.C <==
void inlist_c_focusfit_diff()
{
//=========Macro generated from canvas: c1_n6/c1_n6
//=========  (Mon Nov 27 17:33:32 2017) by ROOT version6.06/02
   TCanvas *c1_n6 = new TCanvas("c1_n6", "c1_n6",10,71,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n6->Range(-10.20742,-0.01912661,59.15241,0.1004147);
   c1_n6->SetFillColor(0);
   c1_n6->SetBorderMode(0);
   c1_n6->SetBorderSize(2);
   c1_n6->SetTickx(1);
   c1_n6->SetTicky(1);
   c1_n6->SetLeftMargin(0.14);
   c1_n6->SetRightMargin(0.08);
   c1_n6->SetTopMargin(0.05);
   c1_n6->SetBottomMargin(0.16);
   c1_n6->SetFrameLineWidth(2);
   c1_n6->SetFrameBorderMode(0);
   c1_n6->SetFrameLineWidth(2);
   c1_n6->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(" ");
   
   Double_t Graph_fx1015[9] = {
   2.03678,
   3.05742,
   5.08728,
   8.1511,
   10.1567,
   15.2559,
   20.3417,
   30.4781,
   51.1445};
   Double_t Graph_fy1015[9] = {
   0.0844638,
   0.0574621,
   0.0356778,
   0.0231517,
   0.0192491,
   0.0141627,
   0.0113255,
   0.00836699,
   0.00601612};
   Double_t Graph_fex1015[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1015[9] = {
   0.000774896,
   0.000508937,
   0.000330444,
   0.000198706,
   0.000176609,
   0.000125212,
   9.69139e-05,
   7.54468e-05,
   4.89094e-05};
   TGraphErrors *gre = new TGraphErrors(9,Graph_fx1015,Graph_fy1015,Graph_fex1015,Graph_fey1015);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineStyle(3);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(22);
   
   TH1F *Graph_Graph1015 = new TH1F("Graph_Graph1015","Graph",100,0,56.05527);
   Graph_Graph1015->SetMinimum(0);
   Graph_Graph1015->SetMaximum(0.09316584);
   Graph_Graph1015->SetDirectory(0);
   Graph_Graph1015->SetStats(0);
   Graph_Graph1015->SetLineWidth(2);
   Graph_Graph1015->SetMarkerStyle(21);
   Graph_Graph1015->GetXaxis()->SetNdivisions(505);
   Graph_Graph1015->GetXaxis()->SetLabelFont(22);
   Graph_Graph1015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1015->GetXaxis()->SetTitleFont(22);
   Graph_Graph1015->GetYaxis()->SetLabelFont(22);
   Graph_Graph1015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1015->GetYaxis()->SetTitleFont(22);
   Graph_Graph1015->GetZaxis()->SetLabelFont(22);
   Graph_Graph1015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1015->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1015);
   
   multigraph->Add(gre,"pc");
   
   Double_t Graph_fx1016[8] = {
   1.96208,
   2.95886,
   4.95905,
   9.87093,
   14.7862,
   19.6816,
   29.5024,
   49.7928};
   Double_t Graph_fy1016[8] = {
   0.0893729,
   0.0651952,
   0.0411745,
   0.0221146,
   0.0154132,
   0.0124319,
   0.00927975,
   0.0065926};
   Double_t Graph_fex1016[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1016[8] = {
   0.000851883,
   0.000611451,
   0.000380875,
   0.000200277,
   0.000134599,
   0.000105961,
   7.86498e-05,
   5.80748e-05};
   gre = new TGraphErrors(8,Graph_fx1016,Graph_fy1016,Graph_fex1016,Graph_fey1016);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineStyle(3);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(26);
   
   TH1F *Graph_Graph1016 = new TH1F("Graph_Graph1016","Graph",100,0,54.57587);
   Graph_Graph1016->SetMinimum(0);
   Graph_Graph1016->SetMaximum(0.09859381);
   Graph_Graph1016->SetDirectory(0);
   Graph_Graph1016->SetStats(0);
   Graph_Graph1016->SetLineWidth(2);
   Graph_Graph1016->SetMarkerStyle(21);
   Graph_Graph1016->GetXaxis()->SetNdivisions(505);
   Graph_Graph1016->GetXaxis()->SetLabelFont(22);
   Graph_Graph1016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1016->GetXaxis()->SetTitleFont(22);
   Graph_Graph1016->GetYaxis()->SetLabelFont(22);
   Graph_Graph1016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1016->GetYaxis()->SetTitleFont(22);
   Graph_Graph1016->GetZaxis()->SetLabelFont(22);
   Graph_Graph1016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1016->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1016);
   
   multigraph->Add(gre,"pc");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("Intensity / 10^{6}s^{-1}");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(22);
   multigraph->GetXaxis()->SetLabelOffset(0.015);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.06);
   multigraph->GetXaxis()->SetTitleFont(22);
   multigraph->GetYaxis()->SetTitle("#sqrt{2}#upoint#sigma(F_{1}-F_{2})/(F_{1}+F_{2})");
   multigraph->GetYaxis()->SetLabelFont(22);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.06);
   multigraph->GetYaxis()->SetTitleFont(22);
   
   TLegend *leg = new TLegend(0.6,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(22);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph","BPM (430 MeV/u)","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","BPM (130 MeV/u)","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   leg->Draw();
   c1_n6->Modified();
   c1_n6->cd();
   c1_n6->SetSelected(c1_n6);
}


==> figs/inlist_c_peakfit.C <==
void inlist_c_peakfit()
{
//=========Macro generated from canvas: c1_n7/c1_n7
//=========  (Mon Nov 27 17:33:34 2017) by ROOT version6.06/02
   TCanvas *c1_n7 = new TCanvas("c1_n7", "c1_n7",10,71,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n7->Range(-10.20742,-0.4353373,59.15241,2.285521);
   c1_n7->SetFillColor(0);
   c1_n7->SetBorderMode(0);
   c1_n7->SetBorderSize(2);
   c1_n7->SetLogy();
   c1_n7->SetTickx(1);
   c1_n7->SetTicky(1);
   c1_n7->SetLeftMargin(0.14);
   c1_n7->SetRightMargin(0.08);
   c1_n7->SetTopMargin(0.05);
   c1_n7->SetBottomMargin(0.16);
   c1_n7->SetFrameLineWidth(2);
   c1_n7->SetFrameBorderMode(0);
   c1_n7->SetFrameLineWidth(2);
   c1_n7->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(" ");
   
   Double_t Graph_fx1017[9] = {
   2.03678,
   3.05742,
   5.08728,
   8.1511,
   10.1567,
   15.2559,
   20.3417,
   30.4781,
   51.1445};
   Double_t Graph_fy1017[9] = {
   3.93183,
   5.93509,
   9.90953,
   15.8498,
   19.8685,
   29.7649,
   39.7694,
   59.8829,
   98.6437};
   Double_t Graph_fex1017[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1017[9] = {
   1.38867,
   2.07242,
   3.49448,
   5.61377,
   7.50077,
   11.4264,
   15.2083,
   24.146,
   35.8098};
   TGraphErrors *gre = new TGraphErrors(9,Graph_fx1017,Graph_fy1017,Graph_fex1017,Graph_fey1017);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(22);
   
   TH1F *Graph_Graph1017 = new TH1F("Graph_Graph1017","Graph",100,0,56.05527);
   Graph_Graph1017->SetMinimum(2.288844);
   Graph_Graph1017->SetMaximum(147.6445);
   Graph_Graph1017->SetDirectory(0);
   Graph_Graph1017->SetStats(0);
   Graph_Graph1017->SetLineWidth(2);
   Graph_Graph1017->SetMarkerStyle(21);
   Graph_Graph1017->GetXaxis()->SetNdivisions(505);
   Graph_Graph1017->GetXaxis()->SetLabelFont(22);
   Graph_Graph1017->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1017->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1017->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1017->GetXaxis()->SetTitleFont(22);
   Graph_Graph1017->GetYaxis()->SetLabelFont(22);
   Graph_Graph1017->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1017->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1017->GetYaxis()->SetTitleFont(22);
   Graph_Graph1017->GetZaxis()->SetLabelFont(22);
   Graph_Graph1017->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1017->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1017->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1017);
   
   multigraph->Add(gre,"pc");
   
   Double_t Graph_fx1018[8] = {
   1.96208,
   2.95886,
   4.95905,
   9.87093,
   14.7862,
   19.6816,
   29.5024,
   49.7928};
   Double_t Graph_fy1018[8] = {
   2.73398,
   3.8707,
   6.36702,
   12.689,
   19.028,
   25.3672,
   38.0693,
   62.6743};
   Double_t Graph_fex1018[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1018[8] = {
   0.89287,
   1.62499,
   2.66832,
   4.66468,
   6.90351,
   9.1923,
   13.7995,
   25.422};
   gre = new TGraphErrors(8,Graph_fx1018,Graph_fy1018,Graph_fex1018,Graph_fey1018);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(26);
   
   TH1F *Graph_Graph1018 = new TH1F("Graph_Graph1018","Graph",100,0,54.57587);
   Graph_Graph1018->SetMinimum(1.656999);
   Graph_Graph1018->SetMaximum(96.72182);
   Graph_Graph1018->SetDirectory(0);
   Graph_Graph1018->SetStats(0);
   Graph_Graph1018->SetLineWidth(2);
   Graph_Graph1018->SetMarkerStyle(21);
   Graph_Graph1018->GetXaxis()->SetNdivisions(505);
   Graph_Graph1018->GetXaxis()->SetLabelFont(22);
   Graph_Graph1018->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1018->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1018->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1018->GetXaxis()->SetTitleFont(22);
   Graph_Graph1018->GetYaxis()->SetLabelFont(22);
   Graph_Graph1018->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1018->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1018->GetYaxis()->SetTitleFont(22);
   Graph_Graph1018->GetZaxis()->SetLabelFont(22);
   Graph_Graph1018->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1018->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1018->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1018);
   
   multigraph->Add(gre,"pc");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("Intensity / 10^{6}s^{-1}");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(22);
   multigraph->GetXaxis()->SetLabelOffset(0.015);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.06);
   multigraph->GetXaxis()->SetTitleFont(22);
   multigraph->GetYaxis()->SetTitle("SNR");
   multigraph->GetYaxis()->SetLabelFont(22);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.06);
   multigraph->GetYaxis()->SetTitleFont(22);
   
   TLegend *leg = new TLegend(0.6,0.2,0.9,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(22);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph","BPM (430 MeV/u)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","BPM (130 MeV/u)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   leg->Draw();
   c1_n7->Modified();
   c1_n7->cd();
   c1_n7->SetSelected(c1_n7);
}


==> figs/inlist_c_possfit_diff.C <==
void inlist_c_possfit_diff()
{
//=========Macro generated from canvas: c1_n4/c1_n4
//=========  (Mon Nov 27 17:33:28 2017) by ROOT version6.06/02
   TCanvas *c1_n4 = new TCanvas("c1_n4", "c1_n4",10,71,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n4->Range(-10.20742,-0.0599327,59.15241,0.3146467);
   c1_n4->SetFillColor(0);
   c1_n4->SetBorderMode(0);
   c1_n4->SetBorderSize(2);
   c1_n4->SetTickx(1);
   c1_n4->SetTicky(1);
   c1_n4->SetLeftMargin(0.14);
   c1_n4->SetRightMargin(0.08);
   c1_n4->SetTopMargin(0.05);
   c1_n4->SetBottomMargin(0.16);
   c1_n4->SetFrameLineWidth(2);
   c1_n4->SetFrameBorderMode(0);
   c1_n4->SetFrameLineWidth(2);
   c1_n4->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(" ");
   
   Double_t Graph_fx1011[9] = {
   2.03678,
   3.05742,
   5.08728,
   8.1511,
   10.1567,
   15.2559,
   20.3417,
   30.4781,
   51.1445};
   Double_t Graph_fy1011[9] = {
   0.128095,
   0.0881479,
   0.0544362,
   0.0358485,
   0.0305079,
   0.0221989,
   0.0181164,
   0.0136021,
   0.00993076};
   Double_t Graph_fex1011[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1011[9] = {
   0.00118845,
   0.000817695,
   0.000539253,
   0.000317834,
   0.000272035,
   0.000195319,
   0.000154835,
   0.000118474,
   8.02247e-05};
   TGraphErrors *gre = new TGraphErrors(9,Graph_fx1011,Graph_fy1011,Graph_fex1011,Graph_fey1011);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineStyle(3);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(22);
   
   TH1F *Graph_Graph1011 = new TH1F("Graph_Graph1011","Graph",100,0,56.05527);
   Graph_Graph1011->SetMinimum(0);
   Graph_Graph1011->SetMaximum(0.1412267);
   Graph_Graph1011->SetDirectory(0);
   Graph_Graph1011->SetStats(0);
   Graph_Graph1011->SetLineWidth(2);
   Graph_Graph1011->SetMarkerStyle(21);
   Graph_Graph1011->GetXaxis()->SetNdivisions(505);
   Graph_Graph1011->GetXaxis()->SetLabelFont(22);
   Graph_Graph1011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1011->GetXaxis()->SetTitleFont(22);
   Graph_Graph1011->GetYaxis()->SetLabelFont(22);
   Graph_Graph1011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1011->GetYaxis()->SetTitleFont(22);
   Graph_Graph1011->GetZaxis()->SetLabelFont(22);
   Graph_Graph1011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1011->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1011);
   
   multigraph->Add(gre,"pc");
   
   Double_t Graph_fx1012[8] = {
   1.96208,
   2.95886,
   4.95905,
   9.87093,
   14.7862,
   19.6816,
   29.5024,
   49.7928};
   Double_t Graph_fy1012[8] = {
   0.27971,
   0.210706,
   0.1302,
   0.0733459,
   0.0525156,
   0.0428924,
   0.0317833,
   0.023345};
   Double_t Graph_fex1012[8] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1012[8] = {
   0.00258548,
   0.00190114,
   0.00117064,
   0.00063936,
   0.000451484,
   0.000366942,
   0.000261211,
   0.000201923};
   gre = new TGraphErrors(8,Graph_fx1012,Graph_fy1012,Graph_fex1012,Graph_fey1012);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineStyle(3);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(26);
   
   TH1F *Graph_Graph1012 = new TH1F("Graph_Graph1012","Graph",100,0,54.57587);
   Graph_Graph1012->SetMinimum(0);
   Graph_Graph1012->SetMaximum(0.3082107);
   Graph_Graph1012->SetDirectory(0);
   Graph_Graph1012->SetStats(0);
   Graph_Graph1012->SetLineWidth(2);
   Graph_Graph1012->SetMarkerStyle(21);
   Graph_Graph1012->GetXaxis()->SetNdivisions(505);
   Graph_Graph1012->GetXaxis()->SetLabelFont(22);
   Graph_Graph1012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1012->GetXaxis()->SetTitleFont(22);
   Graph_Graph1012->GetYaxis()->SetLabelFont(22);
   Graph_Graph1012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1012->GetYaxis()->SetTitleFont(22);
   Graph_Graph1012->GetZaxis()->SetLabelFont(22);
   Graph_Graph1012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1012->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1012);
   
   multigraph->Add(gre,"pc");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("Intensity / 10^{6}s^{-1}");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(22);
   multigraph->GetXaxis()->SetLabelOffset(0.015);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.06);
   multigraph->GetXaxis()->SetTitleFont(22);
   multigraph->GetYaxis()->SetTitle("#sigma(X_{1}-X_{2})/#sqrt{2} / mm");
   multigraph->GetYaxis()->SetLabelFont(22);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.06);
   multigraph->GetYaxis()->SetTitleFont(22);
   
   TLegend *leg = new TLegend(0.6,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(22);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph","BPM (430 MeV/u)","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(22);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","BPM (130 MeV/u)","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(26);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   leg->Draw();
   c1_n4->Modified();
   c1_n4->cd();
   c1_n4->SetSelected(c1_n4);
}


==> figs/inlist_p_bpm_diff.C <==
void inlist_p_bpm_diff()
{
//=========Macro generated from canvas: c1/c1
//=========  (Mon Nov 27 17:33:21 2017) by ROOT version6.06/02
   TCanvas *c1 = new TCanvas("c1", "c1",10,71,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-402.8707,-0.03645569,2343.456,0.1913924);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.08);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(" ");
   
   Double_t Graph_fx1001[9] = {
   78.9848,
   118.658,
   198.17,
   316.018,
   394.438,
   593.806,
   790.554,
   1188.03,
   1990.53};
   Double_t Graph_fy1001[9] = {
   0.0665212,
   0.0454473,
   0.0280808,
   0.0177565,
   0.0144121,
   0.0101224,
   0.00782278,
   0.00547459,
   0.00394504};
   Double_t Graph_fex1001[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1001[9] = {
   0.00054273,
   0.000392711,
   0.000247037,
   0.000148189,
   0.000122994,
   8.87371e-05,
   6.44797e-05,
   4.56877e-05,
   3.43175e-05};
   TGraphErrors *gre = new TGraphErrors(9,Graph_fx1001,Graph_fy1001,Graph_fex1001,Graph_fey1001);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineStyle(3);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1001 = new TH1F("Graph_Graph1001","Graph",100,0,2181.685);
   Graph_Graph1001->SetMinimum(0);
   Graph_Graph1001->SetMaximum(0.07337925);
   Graph_Graph1001->SetDirectory(0);
   Graph_Graph1001->SetStats(0);
   Graph_Graph1001->SetLineWidth(2);
   Graph_Graph1001->SetMarkerStyle(21);
   Graph_Graph1001->GetXaxis()->SetNdivisions(505);
   Graph_Graph1001->GetXaxis()->SetLabelFont(22);
   Graph_Graph1001->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1001->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1001->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1001->GetXaxis()->SetTitleFont(22);
   Graph_Graph1001->GetYaxis()->SetLabelFont(22);
   Graph_Graph1001->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1001->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1001->GetYaxis()->SetTitleFont(22);
   Graph_Graph1001->GetZaxis()->SetLabelFont(22);
   Graph_Graph1001->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1001->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1001->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1001);
   
   multigraph->Add(gre,"pc");
   
   Double_t Graph_fx1002[9] = {
   79.0354,
   118.87,
   198.332,
   317.093,
   395.805,
   594.734,
   795.176,
   1194.73,
   2026.38};
   Double_t Graph_fy1002[9] = {
   0.175695,
   0.130896,
   0.0801622,
   0.0526779,
   0.0433816,
   0.0299002,
   0.0234158,
   0.0170494,
   0.0119997};
   Double_t Graph_fex1002[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1002[9] = {
   0.0026518,
   0.00146489,
   0.000742721,
   0.000521162,
   0.00041375,
   0.000287387,
   0.00021686,
   0.0001669,
   0.000112264};
   gre = new TGraphErrors(9,Graph_fx1002,Graph_fy1002,Graph_fex1002,Graph_fey1002);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineStyle(3);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(24);
   
   TH1F *Graph_Graph1002 = new TH1F("Graph_Graph1002","Graph",100,0,2221.114);
   Graph_Graph1002->SetMinimum(0);
   Graph_Graph1002->SetMaximum(0.1949927);
   Graph_Graph1002->SetDirectory(0);
   Graph_Graph1002->SetStats(0);
   Graph_Graph1002->SetLineWidth(2);
   Graph_Graph1002->SetMarkerStyle(21);
   Graph_Graph1002->GetXaxis()->SetNdivisions(505);
   Graph_Graph1002->GetXaxis()->SetLabelFont(22);
   Graph_Graph1002->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1002->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1002->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1002->GetXaxis()->SetTitleFont(22);
   Graph_Graph1002->GetYaxis()->SetLabelFont(22);
   Graph_Graph1002->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1002->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1002->GetYaxis()->SetTitleFont(22);
   Graph_Graph1002->GetZaxis()->SetLabelFont(22);
   Graph_Graph1002->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1002->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1002->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1002);
   
   multigraph->Add(gre,"pc");
   
   Double_t Graph_fx1003[9] = {
   78.9848,
   118.658,
   198.17,
   316.018,
   394.438,
   593.806,
   790.554,
   1188.03,
   1990.53};
   Double_t Graph_fy1003[9] = {
   0.0444266,
   0.0376806,
   0.0324683,
   0.0374567,
   0.0358997,
   0.0371097,
   0.0394641,
   0.0296149,
   0.04342};
   Double_t Graph_fex1003[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1003[9] = {
   0.000307261,
   0.000260418,
   0.000224074,
   0.000258809,
   0.000247897,
   0.000256204,
   0.00027225,
   0.000204333,
   0.000326052};
   gre = new TGraphErrors(9,Graph_fx1003,Graph_fy1003,Graph_fex1003,Graph_fey1003);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(29);
   
   TH1F *Graph_Graph1003 = new TH1F("Graph_Graph1003","Graph",100,0,2181.685);
   Graph_Graph1003->SetMinimum(0.02787824);
   Graph_Graph1003->SetMaximum(0.04626619);
   Graph_Graph1003->SetDirectory(0);
   Graph_Graph1003->SetStats(0);
   Graph_Graph1003->SetLineWidth(2);
   Graph_Graph1003->SetMarkerStyle(21);
   Graph_Graph1003->GetXaxis()->SetNdivisions(505);
   Graph_Graph1003->GetXaxis()->SetLabelFont(22);
   Graph_Graph1003->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1003->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1003->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1003->GetXaxis()->SetTitleFont(22);
   Graph_Graph1003->GetYaxis()->SetLabelFont(22);
   Graph_Graph1003->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1003->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1003->GetYaxis()->SetTitleFont(22);
   Graph_Graph1003->GetZaxis()->SetLabelFont(22);
   Graph_Graph1003->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1003->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1003->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1003);
   
   multigraph->Add(gre,"p");
   
   Double_t Graph_fx1004[9] = {
   79.0354,
   118.87,
   198.332,
   317.093,
   395.805,
   594.734,
   795.176,
   1194.73,
   2026.38};
   Double_t Graph_fy1004[9] = {
   0.0288236,
   0.0277598,
   0.0254663,
   0.0282533,
   0.0279462,
   0.0315855,
   0.0335265,
   0.0278244,
   0.0361567};
   Double_t Graph_fex1004[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1004[9] = {
   0.000198997,
   0.000191579,
   0.000175659,
   0.000194799,
   0.000192856,
   0.000217805,
   0.000231344,
   0.000191651,
   0.00024863};
   gre = new TGraphErrors(9,Graph_fx1004,Graph_fy1004,Graph_fex1004,Graph_fey1004);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(30);
   
   TH1F *Graph_Graph1004 = new TH1F("Graph_Graph1004","Graph",100,0,2221.114);
   Graph_Graph1004->SetMinimum(0.02417917);
   Graph_Graph1004->SetMaximum(0.0375168);
   Graph_Graph1004->SetDirectory(0);
   Graph_Graph1004->SetStats(0);
   Graph_Graph1004->SetLineWidth(2);
   Graph_Graph1004->SetMarkerStyle(21);
   Graph_Graph1004->GetXaxis()->SetNdivisions(505);
   Graph_Graph1004->GetXaxis()->SetLabelFont(22);
   Graph_Graph1004->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1004->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1004->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1004->GetXaxis()->SetTitleFont(22);
   Graph_Graph1004->GetYaxis()->SetLabelFont(22);
   Graph_Graph1004->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1004->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1004->GetYaxis()->SetTitleFont(22);
   Graph_Graph1004->GetZaxis()->SetLabelFont(22);
   Graph_Graph1004->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1004->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1004->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1004);
   
   multigraph->Add(gre,"p");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("Intensity / 10^{6}s^{-1}");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(22);
   multigraph->GetXaxis()->SetLabelOffset(0.015);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.06);
   multigraph->GetXaxis()->SetTitleFont(22);
   multigraph->GetYaxis()->SetTitle("#sqrt{2}#upoint #sigma(A_{1}-A_{2}) / (A_{1}+A_{2})");
   multigraph->GetYaxis()->SetLabelFont(22);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.06);
   multigraph->GetYaxis()->SetTitleFont(22);
   
   TLegend *leg = new TLegend(0.6,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(22);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph","BPM (221 MeV)","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","BPM (70 MeV)","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","IC (221 MeV)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(29);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","IC (70 MeV)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(30);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   leg->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
}


==> figs/inlist_p_focusfit_diff.C <==
void inlist_p_focusfit_diff()
{
//=========Macro generated from canvas: c1_n5/c1_n5
//=========  (Mon Nov 27 17:33:30 2017) by ROOT version6.06/02
   TCanvas *c1_n5 = new TCanvas("c1_n5", "c1_n5",10,71,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n5->Range(-402.8707,-0.02583274,2343.456,0.1356219);
   c1_n5->SetFillColor(0);
   c1_n5->SetBorderMode(0);
   c1_n5->SetBorderSize(2);
   c1_n5->SetTickx(1);
   c1_n5->SetTicky(1);
   c1_n5->SetLeftMargin(0.14);
   c1_n5->SetRightMargin(0.08);
   c1_n5->SetTopMargin(0.05);
   c1_n5->SetBottomMargin(0.16);
   c1_n5->SetFrameLineWidth(2);
   c1_n5->SetFrameBorderMode(0);
   c1_n5->SetFrameLineWidth(2);
   c1_n5->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(" ");
   
   Double_t Graph_fx1013[9] = {
   78.9848,
   118.658,
   198.17,
   316.018,
   394.438,
   593.806,
   790.554,
   1188.03,
   1990.53};
   Double_t Graph_fy1013[9] = {
   0.0686809,
   0.0464649,
   0.0281271,
   0.0179096,
   0.0144161,
   0.010097,
   0.00784556,
   0.00551984,
   0.00380221};
   Double_t Graph_fex1013[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1013[9] = {
   0.000585397,
   0.0004062,
   0.000234344,
   0.000149331,
   0.000122811,
   8.69949e-05,
   6.81271e-05,
   4.57664e-05,
   3.39005e-05};
   TGraphErrors *gre = new TGraphErrors(9,Graph_fx1013,Graph_fy1013,Graph_fex1013,Graph_fey1013);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineStyle(3);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1013 = new TH1F("Graph_Graph1013","Graph",100,0,2181.685);
   Graph_Graph1013->SetMinimum(0);
   Graph_Graph1013->SetMaximum(0.0758161);
   Graph_Graph1013->SetDirectory(0);
   Graph_Graph1013->SetStats(0);
   Graph_Graph1013->SetLineWidth(2);
   Graph_Graph1013->SetMarkerStyle(21);
   Graph_Graph1013->GetXaxis()->SetNdivisions(505);
   Graph_Graph1013->GetXaxis()->SetLabelFont(22);
   Graph_Graph1013->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1013->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1013->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1013->GetXaxis()->SetTitleFont(22);
   Graph_Graph1013->GetYaxis()->SetLabelFont(22);
   Graph_Graph1013->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1013->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1013->GetYaxis()->SetTitleFont(22);
   Graph_Graph1013->GetZaxis()->SetLabelFont(22);
   Graph_Graph1013->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1013->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1013->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1013);
   
   multigraph->Add(gre,"pc");
   
   Double_t Graph_fx1014[9] = {
   79.0354,
   118.87,
   198.332,
   317.093,
   395.805,
   594.734,
   795.176,
   1194.73,
   2026.38};
   Double_t Graph_fy1014[9] = {
   0.120377,
   0.0903164,
   0.0551345,
   0.0358214,
   0.0299421,
   0.0204606,
   0.0160526,
   0.0117478,
   0.00816731};
   Double_t Graph_fex1014[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1014[9] = {
   0.00127782,
   0.000821362,
   0.00051861,
   0.000347251,
   0.000284986,
   0.000198682,
   0.000148901,
   0.000111497,
   7.66297e-05};
   gre = new TGraphErrors(9,Graph_fx1014,Graph_fy1014,Graph_fex1014,Graph_fey1014);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineStyle(3);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(24);
   
   TH1F *Graph_Graph1014 = new TH1F("Graph_Graph1014","Graph",100,0,2221.114);
   Graph_Graph1014->SetMinimum(0);
   Graph_Graph1014->SetMaximum(0.1330112);
   Graph_Graph1014->SetDirectory(0);
   Graph_Graph1014->SetStats(0);
   Graph_Graph1014->SetLineWidth(2);
   Graph_Graph1014->SetMarkerStyle(21);
   Graph_Graph1014->GetXaxis()->SetNdivisions(505);
   Graph_Graph1014->GetXaxis()->SetLabelFont(22);
   Graph_Graph1014->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1014->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1014->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1014->GetXaxis()->SetTitleFont(22);
   Graph_Graph1014->GetYaxis()->SetLabelFont(22);
   Graph_Graph1014->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1014->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1014->GetYaxis()->SetTitleFont(22);
   Graph_Graph1014->GetZaxis()->SetLabelFont(22);
   Graph_Graph1014->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1014->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1014->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1014);
   
   multigraph->Add(gre,"pc");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("Intensity / 10^{6}s^{-1}");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(22);
   multigraph->GetXaxis()->SetLabelOffset(0.015);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.06);
   multigraph->GetXaxis()->SetTitleFont(22);
   multigraph->GetYaxis()->SetTitle("#sqrt{2}#upoint#sigma(F_{1}-F_{2})/(F_{1}+F_{2})");
   multigraph->GetYaxis()->SetLabelFont(22);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.06);
   multigraph->GetYaxis()->SetTitleFont(22);
   
   TLegend *leg = new TLegend(0.6,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(22);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph","BPM (221 MeV)","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","BPM (70 MeV)","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   leg->Draw();
   c1_n5->Modified();
   c1_n5->cd();
   c1_n5->SetSelected(c1_n5);
}


==> figs/inlist_p_peakfit.C <==
void inlist_p_peakfit()
{
//=========Macro generated from canvas: c1_n8/c1_n8
//=========  (Mon Nov 27 17:33:35 2017) by ROOT version6.06/02
   TCanvas *c1_n8 = new TCanvas("c1_n8", "c1_n8",10,71,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n8->Range(-402.8707,-0.4158074,2343.456,2.182989);
   c1_n8->SetFillColor(0);
   c1_n8->SetBorderMode(0);
   c1_n8->SetBorderSize(2);
   c1_n8->SetLogy();
   c1_n8->SetTickx(1);
   c1_n8->SetTicky(1);
   c1_n8->SetLeftMargin(0.14);
   c1_n8->SetRightMargin(0.08);
   c1_n8->SetTopMargin(0.05);
   c1_n8->SetBottomMargin(0.16);
   c1_n8->SetFrameLineWidth(2);
   c1_n8->SetFrameBorderMode(0);
   c1_n8->SetFrameLineWidth(2);
   c1_n8->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(" ");
   
   Double_t Graph_fx1019[9] = {
   78.9848,
   118.658,
   198.17,
   316.018,
   394.438,
   593.806,
   790.554,
   1188.03,
   1990.53};
   Double_t Graph_fy1019[9] = {
   3.35311,
   4.98191,
   8.32673,
   13.3299,
   16.6505,
   24.761,
   33.0787,
   49.4349,
   82.2093};
   Double_t Graph_fex1019[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1019[9] = {
   0.976075,
   1.49193,
   2.55977,
   3.9322,
   4.91948,
   7.79587,
   10.1985,
   13.9961,
   25.4786};
   TGraphErrors *gre = new TGraphErrors(9,Graph_fx1019,Graph_fy1019,Graph_fex1019,Graph_fey1019);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1019 = new TH1F("Graph_Graph1019","Graph",100,0,2181.685);
   Graph_Graph1019->SetMinimum(2.139332);
   Graph_Graph1019->SetMaximum(118.219);
   Graph_Graph1019->SetDirectory(0);
   Graph_Graph1019->SetStats(0);
   Graph_Graph1019->SetLineWidth(2);
   Graph_Graph1019->SetMarkerStyle(21);
   Graph_Graph1019->GetXaxis()->SetNdivisions(505);
   Graph_Graph1019->GetXaxis()->SetLabelFont(22);
   Graph_Graph1019->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1019->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1019->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1019->GetXaxis()->SetTitleFont(22);
   Graph_Graph1019->GetYaxis()->SetLabelFont(22);
   Graph_Graph1019->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1019->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1019->GetYaxis()->SetTitleFont(22);
   Graph_Graph1019->GetZaxis()->SetLabelFont(22);
   Graph_Graph1019->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1019->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1019->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1019);
   
   multigraph->Add(gre,"pc");
   
   Double_t Graph_fx1020[9] = {
   79.0354,
   118.87,
   198.332,
   317.093,
   395.805,
   594.734,
   795.176,
   1194.73,
   2026.38};
   Double_t Graph_fy1020[9] = {
   2.92422,
   4.06476,
   6.59978,
   10.558,
   13.2042,
   19.6867,
   26.1884,
   38.9097,
   64.7706};
   Double_t Graph_fex1020[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1020[9] = {
   1.32553,
   1.76891,
   2.64539,
   4.06457,
   5.04219,
   6.79918,
   9.19588,
   13.7219,
   21.7623};
   gre = new TGraphErrors(9,Graph_fx1020,Graph_fy1020,Graph_fex1020,Graph_fey1020);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(24);
   
   TH1F *Graph_Graph1020 = new TH1F("Graph_Graph1020","Graph",100,0,2221.114);
   Graph_Graph1020->SetMinimum(1.438821);
   Graph_Graph1020->SetMaximum(95.02632);
   Graph_Graph1020->SetDirectory(0);
   Graph_Graph1020->SetStats(0);
   Graph_Graph1020->SetLineWidth(2);
   Graph_Graph1020->SetMarkerStyle(21);
   Graph_Graph1020->GetXaxis()->SetNdivisions(505);
   Graph_Graph1020->GetXaxis()->SetLabelFont(22);
   Graph_Graph1020->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1020->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1020->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1020->GetXaxis()->SetTitleFont(22);
   Graph_Graph1020->GetYaxis()->SetLabelFont(22);
   Graph_Graph1020->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1020->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1020->GetYaxis()->SetTitleFont(22);
   Graph_Graph1020->GetZaxis()->SetLabelFont(22);
   Graph_Graph1020->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1020->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1020->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1020);
   
   multigraph->Add(gre,"pc");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("Intensity / 10^{6}s^{-1}");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(22);
   multigraph->GetXaxis()->SetLabelOffset(0.015);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.06);
   multigraph->GetXaxis()->SetTitleFont(22);
   multigraph->GetYaxis()->SetTitle("SNR");
   multigraph->GetYaxis()->SetLabelFont(22);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.06);
   multigraph->GetYaxis()->SetTitleFont(22);
   
   TLegend *leg = new TLegend(0.6,0.2,0.9,0.5,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(22);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph","BPM (221 MeV/u)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","BPM (70 MeV/u)","p");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   leg->Draw();
   c1_n8->Modified();
   c1_n8->cd();
   c1_n8->SetSelected(c1_n8);
}


==> figs/inlist_p_possfit_diff.C <==
void inlist_p_possfit_diff()
{
//=========Macro generated from canvas: c1_n3/c1_n3
//=========  (Mon Nov 27 17:33:26 2017) by ROOT version6.06/02
   TCanvas *c1_n3 = new TCanvas("c1_n3", "c1_n3",10,71,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n3->Range(-402.8707,-0.09578236,2343.456,0.5028574);
   c1_n3->SetFillColor(0);
   c1_n3->SetBorderMode(0);
   c1_n3->SetBorderSize(2);
   c1_n3->SetTickx(1);
   c1_n3->SetTicky(1);
   c1_n3->SetLeftMargin(0.14);
   c1_n3->SetRightMargin(0.08);
   c1_n3->SetTopMargin(0.05);
   c1_n3->SetBottomMargin(0.16);
   c1_n3->SetFrameLineWidth(2);
   c1_n3->SetFrameBorderMode(0);
   c1_n3->SetFrameLineWidth(2);
   c1_n3->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(" ");
   
   Double_t Graph_fx1009[9] = {
   78.9848,
   118.658,
   198.17,
   316.018,
   394.438,
   593.806,
   790.554,
   1188.03,
   1990.53};
   Double_t Graph_fy1009[9] = {
   0.218044,
   0.14851,
   0.0915211,
   0.0583922,
   0.0483862,
   0.0339905,
   0.0264208,
   0.0190784,
   0.0136934};
   Double_t Graph_fex1009[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1009[9] = {
   0.00191371,
   0.00128686,
   0.000766317,
   0.000505843,
   0.000400946,
   0.000289338,
   0.000218269,
   0.000150562,
   0.000118287};
   TGraphErrors *gre = new TGraphErrors(9,Graph_fx1009,Graph_fy1009,Graph_fex1009,Graph_fey1009);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineStyle(3);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(20);
   
   TH1F *Graph_Graph1009 = new TH1F("Graph_Graph1009","Graph",100,0,2181.685);
   Graph_Graph1009->SetMinimum(0);
   Graph_Graph1009->SetMaximum(0.240596);
   Graph_Graph1009->SetDirectory(0);
   Graph_Graph1009->SetStats(0);
   Graph_Graph1009->SetLineWidth(2);
   Graph_Graph1009->SetMarkerStyle(21);
   Graph_Graph1009->GetXaxis()->SetNdivisions(505);
   Graph_Graph1009->GetXaxis()->SetLabelFont(22);
   Graph_Graph1009->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1009->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1009->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1009->GetXaxis()->SetTitleFont(22);
   Graph_Graph1009->GetYaxis()->SetLabelFont(22);
   Graph_Graph1009->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1009->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1009->GetYaxis()->SetTitleFont(22);
   Graph_Graph1009->GetZaxis()->SetLabelFont(22);
   Graph_Graph1009->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1009->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1009->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1009);
   
   multigraph->Add(gre,"pc");
   
   Double_t Graph_fx1010[9] = {
   79.0354,
   118.87,
   198.332,
   317.093,
   395.805,
   594.734,
   795.176,
   1194.73,
   2026.38};
   Double_t Graph_fy1010[9] = {
   0.446516,
   0.326038,
   0.205626,
   0.132702,
   0.108766,
   0.0728388,
   0.0577852,
   0.0425156,
   0.0300184};
   Double_t Graph_fex1010[9] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t Graph_fey1010[9] = {
   0.00453558,
   0.00295632,
   0.0018382,
   0.00129969,
   0.00101973,
   0.000688124,
   0.000557649,
   0.000416795,
   0.000301547};
   gre = new TGraphErrors(9,Graph_fx1010,Graph_fy1010,Graph_fex1010,Graph_fey1010);
   gre->SetName("Graph");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetLineStyle(3);
   gre->SetLineWidth(2);
   gre->SetMarkerStyle(24);
   
   TH1F *Graph_Graph1010 = new TH1F("Graph_Graph1010","Graph",100,0,2221.114);
   Graph_Graph1010->SetMinimum(0);
   Graph_Graph1010->SetMaximum(0.4931851);
   Graph_Graph1010->SetDirectory(0);
   Graph_Graph1010->SetStats(0);
   Graph_Graph1010->SetLineWidth(2);
   Graph_Graph1010->SetMarkerStyle(21);
   Graph_Graph1010->GetXaxis()->SetNdivisions(505);
   Graph_Graph1010->GetXaxis()->SetLabelFont(22);
   Graph_Graph1010->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1010->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1010->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1010->GetXaxis()->SetTitleFont(22);
   Graph_Graph1010->GetYaxis()->SetLabelFont(22);
   Graph_Graph1010->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1010->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1010->GetYaxis()->SetTitleFont(22);
   Graph_Graph1010->GetZaxis()->SetLabelFont(22);
   Graph_Graph1010->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1010->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1010->GetZaxis()->SetTitleFont(22);
   gre->SetHistogram(Graph_Graph1010);
   
   multigraph->Add(gre,"pc");
   multigraph->Draw("a");
   multigraph->GetXaxis()->SetTitle("Intensity / 10^{6}s^{-1}");
   multigraph->GetXaxis()->SetNdivisions(505);
   multigraph->GetXaxis()->SetLabelFont(22);
   multigraph->GetXaxis()->SetLabelOffset(0.015);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.06);
   multigraph->GetXaxis()->SetTitleFont(22);
   multigraph->GetYaxis()->SetTitle("#sigma(X_{1}-X_{2})/#sqrt{2} / mm");
   multigraph->GetYaxis()->SetLabelFont(22);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.06);
   multigraph->GetYaxis()->SetTitleFont(22);
   
   TLegend *leg = new TLegend(0.6,0.6,0.9,0.9,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(22);
   leg->SetTextSize(0.045);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("Graph","BPM (221 MeV)","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   entry=leg->AddEntry("Graph","BPM (70 MeV)","pl");
   entry->SetLineColor(1);
   entry->SetLineStyle(3);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(24);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   leg->Draw();
   c1_n3->Modified();
   c1_n3->cd();
   c1_n3->SetSelected(c1_n3);
}


==> figs/uvlinearity.C <==
{
//=========Macro generated from canvas: c1/c1
//=========  (Tue Aug 29 18:05:46 2017) by ROOT version5.34/32
   TCanvas *c1 = new TCanvas("c1", "c1",11,36,700,527);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1->Range(-0.0546578,-1814.29,0.2257572,9525.023);
   c1->SetFillColor(0);
   c1->SetBorderMode(0);
   c1->SetBorderSize(2);
   c1->SetTickx(1);
   c1->SetTicky(1);
   c1->SetLeftMargin(0.14);
   c1->SetRightMargin(0.08);
   c1->SetTopMargin(0.05);
   c1->SetBottomMargin(0.16);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   c1->SetFrameLineWidth(2);
   c1->SetFrameBorderMode(0);
   
   TGraph *graph = new TGraph(87);
   graph->SetName("Graph0");
   graph->SetTitle("uv_test6_2column.prn");
   graph->SetFillColor(1);
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   graph->SetMarkerSize(0.7);
   graph->SetPoint(0,-0.00025,577.52);
   graph->SetPoint(1,-9.3e-05,577.98);
   graph->SetPoint(2,-0.0002,579.43);
   graph->SetPoint(3,-7.2e-05,584.22);
   graph->SetPoint(4,2e-05,595.82);
   graph->SetPoint(5,0.00039,614.58);
   graph->SetPoint(6,0.000975,640.52);
   graph->SetPoint(7,0.00154,674.55);
   graph->SetPoint(8,0.002248,715.87);
   graph->SetPoint(9,0.003101,764.28);
   graph->SetPoint(10,0.003994,819.14);
   graph->SetPoint(11,0.005144,880.81);
   graph->SetPoint(12,0.006222,947.53);
   graph->SetPoint(13,0.007598,1018.77);
   graph->SetPoint(14,0.008912,1095.99);
   graph->SetPoint(15,0.010442,1177.25);
   graph->SetPoint(16,0.011828,1262.57);
   graph->SetPoint(17,0.013532,1352.69);
   graph->SetPoint(18,0.015175,1447.79);
   graph->SetPoint(19,0.016797,1544.51);
   graph->SetPoint(20,0.018491,1644.86);
   graph->SetPoint(21,0.020329,1747.93);
   graph->SetPoint(22,0.022362,1854.64);
   graph->SetPoint(23,0.024159,1963.53);
   graph->SetPoint(24,0.026089,2075.73);
   graph->SetPoint(25,0.028163,2189.68);
   graph->SetPoint(26,0.030216,2306.5);
   graph->SetPoint(27,0.03228,2425.99);
   graph->SetPoint(28,0.034313,2547.44);
   graph->SetPoint(29,0.036459,2669.8);
   graph->SetPoint(30,0.038666,2794.05);
   graph->SetPoint(31,0.040997,2921.2);
   graph->SetPoint(32,0.04342,3051.15);
   graph->SetPoint(33,0.045586,3179.31);
   graph->SetPoint(34,0.047732,3311.03);
   graph->SetPoint(35,0.050237,3443.96);
   graph->SetPoint(36,0.052681,3576.92);
   graph->SetPoint(37,0.054991,3710.18);
   graph->SetPoint(38,0.057445,3840.02);
   graph->SetPoint(39,0.059847,3978.13);
   graph->SetPoint(40,0.062312,4114.82);
   graph->SetPoint(41,0.064006,4216.33);
   graph->SetPoint(42,0.066542,4361.08);
   graph->SetPoint(43,0.069221,4504.64);
   graph->SetPoint(44,0.071952,4663.31);
   graph->SetPoint(45,0.07454,4802.9);
   graph->SetPoint(46,0.077271,4952.8);
   graph->SetPoint(47,0.079694,5093.39);
   graph->SetPoint(48,0.082641,5243.62);
   graph->SetPoint(49,0.084776,5381.02);
   graph->SetPoint(50,0.087661,5533.5);
   graph->SetPoint(51,0.090187,5673.59);
   graph->SetPoint(52,0.092949,5828.21);
   graph->SetPoint(53,0.095762,5978.42);
   graph->SetPoint(54,0.097939,6114.72);
   graph->SetPoint(55,0.1003991024,6264.6706);
   graph->SetPoint(56,0.103319,6398.76);
   graph->SetPoint(57,0.106029,6543.63);
   graph->SetPoint(58,0.108914,6708.97);
   graph->SetPoint(59,0.111635,6858.3);
   graph->SetPoint(60,0.114366,7002.5);
   graph->SetPoint(61,0.117036,7155.27);
   graph->SetPoint(62,0.119654,7309.77);
   graph->SetPoint(63,0.122364,7460.65);
   graph->SetPoint(64,0.125629,7630.99);
   graph->SetPoint(65,0.128535,7785.82);
   graph->SetPoint(66,0.131215,7940.01);
   graph->SetPoint(67,0.133936,8087.71);
   graph->SetPoint(68,0.136728,8196.19);
   graph->SetPoint(69,0.139583,8196.19);
   graph->SetPoint(70,0.145168,8196.19);
   graph->SetPoint(71,0.147673,8196.19);
   graph->SetPoint(72,0.1506317221,8206.49791);
   graph->SetPoint(73,0.159008,8196.19);
   graph->SetPoint(74,0.16178,8196.19);
   graph->SetPoint(75,0.164665,8196.19);
   graph->SetPoint(76,0.167335,8196.19);
   graph->SetPoint(77,0.170107,8196.19);
   graph->SetPoint(78,0.173259,8196.19);
   graph->SetPoint(79,0.176103,8196.19);
   graph->SetPoint(80,0.178731,8196.19);
   graph->SetPoint(81,0.181329,8196.19);
   graph->SetPoint(82,0.18903,8196.19);
   graph->SetPoint(83,0.223897,8196.19);
   graph->SetPoint(84,0.22324,8196.19);
   graph->SetPoint(85,0.230293,8196.19);
   graph->SetPoint(86,0.236464,8196.19);
   
   TH1F *Graph_Graph_Graph_Graph_Graph_Graph12345 = new TH1F("Graph_Graph_Graph_Graph_Graph_Graph12345","uv_test6_2column.prn",100,-0.0239214,0.2601354);
   Graph_Graph_Graph_Graph_Graph_Graph12345->SetMinimum(0);
   Graph_Graph_Graph_Graph_Graph_Graph12345->SetMaximum(8958.057);
   Graph_Graph_Graph_Graph_Graph_Graph12345->SetDirectory(0);
   Graph_Graph_Graph_Graph_Graph_Graph12345->SetStats(0);
   Graph_Graph_Graph_Graph_Graph_Graph12345->SetLineWidth(2);
   Graph_Graph_Graph_Graph_Graph_Graph12345->SetMarkerStyle(8);
   Graph_Graph_Graph_Graph_Graph_Graph12345->SetMarkerSize(1.5);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetXaxis()->SetTitle("calib. photodiode current / mA");
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetXaxis()->SetRange(4,80);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetXaxis()->SetNdivisions(505);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetXaxis()->SetLabelFont(22);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetXaxis()->SetTitleFont(22);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetYaxis()->SetTitle("ADC counts");
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetYaxis()->SetLabelFont(22);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetYaxis()->SetTitleOffset(1.14);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetYaxis()->SetTitleFont(22);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetZaxis()->SetLabelFont(42);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph_Graph_Graph_Graph_Graph12345->GetZaxis()->SetTitleFont(42);
   graph->SetHistogram(Graph_Graph_Graph_Graph_Graph_Graph12345);
   
   
   TF1 *PrevFitTMP = new TF1("PrevFitTMP","pol1",0.001643712,0.1351504);
   PrevFitTMP->SetFillColor(1);
   PrevFitTMP->SetFillStyle(0);
   PrevFitTMP->SetMarkerStyle(8);
   PrevFitTMP->SetMarkerSize(1.5);
   PrevFitTMP->SetLineWidth(2);
   PrevFitTMP->SetChisquare(13269.11);
   PrevFitTMP->SetNDF(58);
   PrevFitTMP->GetXaxis()->SetNdivisions(505);
   PrevFitTMP->GetXaxis()->SetLabelFont(42);
   PrevFitTMP->GetXaxis()->SetLabelOffset(0.015);
   PrevFitTMP->GetXaxis()->SetLabelSize(0.05);
   PrevFitTMP->GetXaxis()->SetTitleSize(0.06);
   PrevFitTMP->GetXaxis()->SetTitleFont(42);
   PrevFitTMP->GetYaxis()->SetLabelFont(42);
   PrevFitTMP->GetYaxis()->SetLabelSize(0.05);
   PrevFitTMP->GetYaxis()->SetTitleSize(0.06);
   PrevFitTMP->GetYaxis()->SetTitleFont(42);
   PrevFitTMP->SetParameter(0,610.7876);
   PrevFitTMP->SetParError(0,3.511936);
   PrevFitTMP->SetParLimits(0,0,0);
   PrevFitTMP->SetParameter(1,56051.46);
   PrevFitTMP->SetParError(1,48.78681);
   PrevFitTMP->SetParLimits(1,0,0);
   graph->GetListOfFunctions()->Add(PrevFitTMP);
   graph->Draw("ap");
   
   TF1 *PrevFitTMP = new TF1("PrevFitTMP","pol1",0.001643712,0.1351504);
   PrevFitTMP->SetFillColor(1);
   PrevFitTMP->SetFillStyle(0);
   PrevFitTMP->SetMarkerStyle(8);
   PrevFitTMP->SetMarkerSize(1.5);
   PrevFitTMP->SetLineColor(2);
   PrevFitTMP->SetLineWidth(1);
   PrevFitTMP->SetChisquare(13269.11);
   PrevFitTMP->SetNDF(58);
   PrevFitTMP->GetXaxis()->SetNdivisions(505);
   PrevFitTMP->GetXaxis()->SetLabelFont(42);
   PrevFitTMP->GetXaxis()->SetLabelOffset(0.015);
   PrevFitTMP->GetXaxis()->SetLabelSize(0.05);
   PrevFitTMP->GetXaxis()->SetTitleSize(0.06);
   PrevFitTMP->GetXaxis()->SetTitleFont(42);
   PrevFitTMP->GetYaxis()->SetLabelFont(42);
   PrevFitTMP->GetYaxis()->SetLabelSize(0.05);
   PrevFitTMP->GetYaxis()->SetTitleSize(0.06);
   PrevFitTMP->GetYaxis()->SetTitleFont(42);
   PrevFitTMP->SetParameter(0,610.7876);
   PrevFitTMP->SetParError(0,3.511936);
   PrevFitTMP->SetParLimits(0,0,0);
   PrevFitTMP->SetParameter(1,56051.46);
   PrevFitTMP->SetParError(1,48.78681);
   PrevFitTMP->SetParLimits(1,0,0);
   PrevFitTMP->Draw("same");
   TLine *line = new TLine(-0.003837596,3148.158,0.1910067,3148.158);
   line->SetLineStyle(2);
   line->SetLineWidth(2);
   line->Draw();
   TLatex *   tex = new TLatex(0.1036281,2668.694,"max ion beam signal / 100#mus");
   tex->SetTextFont(22);
   tex->SetTextSize(0.03805497);
   tex->SetLineWidth(2);
   tex->Draw();
   c1->Modified();
   c1->cd();
   c1->SetSelected(c1);
   c1->ToggleToolBar();
}

